Pentagons in triangle-free graphs

For all $n\ge 9$, we show that the only triangle-free graphs on $n$ vertices maximizing the number $5$-cycles are balanced blow-ups of a 5-cycle. This completely resolves a conjecture by Erd\H{o}s, and extends results by Grzesik and Hatami, Hladk\'y, Kr\'{a}l', Norin and Razborov, where they independently showed this same result for large $n$ and for all $n$ divisible by $5$.

==> anc/F_edges2__forbidden.txt <==
3 0 2 2 2

Forbidden graph is a triangle - on 3 vertices,
0 labeled and all edges colored 2 2 2 and

==> anc/F_edges2__n6_labeled.txt <==
5 4   1 1 1 1  1 2 1  2 1  1  
5 4   1 1 1 1  1 2 1  2 1  2  
5 4   1 1 1 2  1 2 1  2 1  2  
5 4   1 1 1 1  1 2 1  2 2  1  
5 4   1 1 1 2  1 2 1  2 1  1  
5 4   1 1 1 1  1 2 2  2 2  1  

5 4   1 1 2 1  1 2 1  2 1  1  
5 4   1 1 2 1  1 2 1  2 1  2  
5 4   1 1 2 1  1 2 1  2 2  1  
5 4   1 1 2 1  1 2 2  2 1  1  
5 4   1 1 2 2  1 2 1  2 1  1  
5 4   1 1 2 1  1 2 2  2 2  1  

5 4   1 1 2 1  2 1 1  2 1  2  
5 4   1 1 2 1  2 1 1  2 2  1  
5 4   1 1 2 1  2 1 1  2 1  1  
5 4   1 1 2 1  2 1 2  2 1  2  
5 4   1 1 2 2  2 1 1  2 2  1  
5 4   1 1 2 1  2 1 2  2 1  1  
5 4   1 1 2 2  2 1 1  2 1  1  
5 4   1 1 2 2  2 1 2  2 1  1  

5 4   1 2 2 1  2 2 1  1 2  2  
5 4   1 2 2 2  2 2 2  1 1  1  
5 4   1 2 2 1  2 2 1  1 1  2  
5 4   1 2 2 1  2 2 2  1 1  1  
5 4   1 2 2 1  2 2 1  1 1  1  

3 0   1 1  1  
3 0   1 1  2  
3 0   1 2  2  

This file was hand-tuned

==> anc/F_edges2__n6_unlabeled.txt <==
0 0  
1 0   
2 0   1  
2 0   2  
3 0   1 1  1  
3 0   1 1  2  
3 0   1 2  2  
4 0   1 1 1  1 1  1  
4 0   1 1 1  1 1  2  
4 0   1 1 1  1 2  2  
4 0   1 1 2  1 2  2  
4 0   1 1 2  2 1  1  
4 0   1 1 2  2 1  2  
4 0   1 2 2  2 2  1  
5 0   1 1 1 1  1 1 1  1 1  1  
5 0   1 1 1 1  1 1 1  1 1  2  
5 0   1 1 1 1  1 1 1  1 2  2  
5 0   1 1 1 1  1 1 2  1 2  2  
5 0   1 1 1 2  1 1 2  1 2  2  
5 0   1 1 1 1  1 1 2  2 1  1  
5 0   1 1 1 2  1 1 2  2 1  2  
5 0   1 1 1 1  1 1 2  2 1  2  
5 0   1 1 1 2  1 1 2  2 1  1  
5 0   1 1 2 2  1 2 2  2 2  1  
5 0   1 1 1 2  1 2 2  2 2  1  
5 0   1 1 1 1  1 2 2  2 2  1  
5 0   1 1 1 2  1 2 1  2 2  1  
5 0   1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
6 0   1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
6 0   1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
6 0   1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 2  2 1  2  
6 0   1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 1 2  1 1 2  2 1  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 1 2  1 1 2  2 1  1  
6 0   1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
6 0   1 1 1 1 1  1 1 1 2  1 2 1  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
6 0   1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
6 0   1 1 1 1 1  1 1 1 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
6 0   1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
6 0   1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
6 0   1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
6 0   1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
6 0   1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
6 0   1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
6 0   1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
6 0   1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
6 0   1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
6 0   1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  


==> anc/F_edges2__n8_labeled.txt <==
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 2  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 2  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 2  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 2  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 2  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 2  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 2  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  

7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 2  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 1 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 1 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 1 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 1 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 2  1  

7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 2 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 1 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  

7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  

7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  1 2 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  

7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  1 2 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  1 2 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  1 2 2  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  

7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  

7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 1  2 1 2  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 1  2 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 1  2 1  1  

7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  2 1 1  1 1  1  

7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 1  2 1  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 1  2 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 2  2 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 1 2 1  2 1 2  2 1  1  

7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  

7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 1  2 1 2  2 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  

7 6   1 1 1 1 1 1  1 1 1 1 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 1 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 1  1  

7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 1 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 2  2 2 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 1 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 1 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  

7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  

7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 2  1 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 2  1 1  2  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 1  1 1  1  

7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 2  2 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 2  2 1  2  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 2  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  

7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 2 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 2 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 2 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 1  1 1  1  

7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 1 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  

7 6   1 1 1 1 1 1  1 1 2 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 2 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 2 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 2 2 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 2 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  

7 6   1 1 1 1 2 1  1 1 2 1 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 2 1 2  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 2 2  1 1 2 1 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  

7 6   1 1 1 1 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  

7 6   1 1 1 2 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  1 2 2 1  2 2 1  1 2  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  1 2 2 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  1 2 2 2  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  

7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 2 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 2 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 2 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 2 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 2 2  2 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 2 2  2 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 2 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 2 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  1 2 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  1 2 1  2 1  2  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  1 2 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  1 2 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  1 2 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  1 2 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 2  1 2 1  2 1  1  

7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 1  2 2 1  1 2  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 1  2 2 1  1 2  2  
7 6   1 1 1 2 1 1  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 1  2 2 1  1 1  2  
7 6   1 1 1 2 1 1  1 1 2 2 2  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 2  2 2 1  1 1  2  
7 6   1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 2  2 2 1  1 2  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 1 2  2 2 1  1 2  2  
7 6   1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 1  1 1  2  
7 6   1 1 1 2 1 1  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  2  

7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 1  2 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 2 1 1  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 1 1  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 2 1 2  1 1 2 2 1  2 1 2 2  2 1 1  1 1  1  

7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 1 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 1 1  1 2  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 1 1  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 1 1  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 1 2  1 1  2  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 1 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 1 1  1 2  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 2  2 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  

7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 2 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 2 1  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 2 1  1 2  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 2 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 1  2 2 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 2 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 2 1  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  2 2 1  1 2  2  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  

7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 2 2  2 1 1  1 1  1  

7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 1  1 1 2 2 1  2 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 1  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 1  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 1 2  1 1 2 2 1  2 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 1 2  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 1 2  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  

7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 1  2 1  2  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 2  2 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 1 1  2 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 2  2 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 1 1  2 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 2  2 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  1 1 1  2 1  2  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 2  2 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  1 1 1  2 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  1 1 2  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 2  1 1 1  2 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  1 1 1  2 1  1  

7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 2 1  2 1 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 2  1 1  2  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 2 2  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 1  1 1  2  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 2 1  2 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 2 2  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 2 2  2 1 1  1 1  1  

7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 1  1 1  2  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 1  1 2  2  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 2  1 2  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  1 1 1  1 2  2  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 2  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 2  1 1  2  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  1 1 1  1 2  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  1 1 1  1 1  2  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 2 2 2  1 1 2 2 1  2 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 1 2 2 1  2 1 1 2  1 1 1  1 1  1  

7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 2  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 1 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 1  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 2  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 1 1  1 2  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  1 1 1  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  1 1 1  1 1  1  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 2  1 2  2  
7 6   1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  1 1 1  1 2  2  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  1 1 2  1 1  2  
7 6   1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  1 1 1  1 1  2  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 2  1 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  1 1 1  1 2  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  1 1 2  1 1  1  
7 6   1 1 1 1 2 2  1 1 2 1 2  2 1 1 2  1 1 1  1 1  1  

7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 1  1 1  2  
7 6   1 1 1 2 2 2  1 2 2 1 1  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 2  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 2  1 1  2  
7 6   1 1 1 2 2 2  1 2 2 1 2  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 2  1 2  2  
7 6   1 1 1 2 2 2  1 2 2 1 2  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 1  1 2  1  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 1  1 2  2  
7 6   1 1 1 2 2 1  1 2 2 1 1  2 2 2 1  1 1 2  1 2  1  
7 6   1 1 1 2 2 1  1 2 2 1 2  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 2 2 1 1  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 2 1 2  2 2 2 1  1 1 1  1 1  2  
7 6   1 1 1 2 2 2  1 2 2 1 1  2 2 2 1  1 1 2  1 1  1  

7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 1  1 1  2  
7 6   1 1 2 2 1 2  1 2 2 2 1  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 1  1 2  2  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 2  1 1  2  
7 6   1 1 2 2 1 2  1 2 2 2 1  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 2 2 1 2  1 2 2 2 2  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 2  1 1  1  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 1  1 2  1  
7 6   1 1 2 2 1 1  1 2 2 2 2  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 2  1 2  1  
7 6   1 1 2 2 1 1  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 2 2 1 1  1 2 2 2 1  2 2 2 1  1 1 2  1 2  2  
7 6   1 1 2 2 1 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 2 2 1 2  1 2 2 2 1  2 2 2 1  1 1 1  1 1  2  

7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 2  1 2  1  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 2  1 1  2  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 1  1 2  2  
7 6   1 1 1 2 2 2  1 2 1 2 2  2 2 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 2 1 2 1  2 2 1 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 1 2 2  2 2 1 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 2  1 2  2  
7 6   1 1 1 2 2 2  1 2 1 2 2  2 2 1 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 1  1 1  2  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 1  1 2  1  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 1  1 1 2  1 1  1  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 2  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 1 2 2  2 2 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 2  1 2 1 2 1  2 2 1 1  1 1 1  1 1  1  
7 6   1 1 1 2 2 1  1 2 1 2 1  2 2 1 2  1 1 1  1 1  2  
7 6   1 1 1 2 2 1  1 2 1 2 2  2 2 1 1  1 1 1  1 2  1  
7 6   1 1 1 2 2 2  1 2 1 2 1  2 2 1 1  1 1 2  1 1  1  

7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 1  1 1  2  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 1  1 2  1  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 2  1 1  1  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 2 2 2 1  1 2 2 2 2  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 2 2  1 2 2 2 1  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 1  1 2  2  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 2  1 1  2  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 2  1 2  1  
7 6   1 1 2 2 2 1  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 2 2 2 2  1 2 2 2 1  2 2 2 2  1 1 1  1 1  1  
7 6   1 1 2 2 2 2  1 2 2 2 2  2 2 2 1  1 1 1  1 1  1  
7 6   1 1 2 2 2 1  1 2 2 2 1  2 2 2 1  1 1 2  1 2  2  
7 6   1 1 2 2 2 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  

6 4   1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
6 4   1 1 1 1 1  1 1 1 1  1 1 1  1 2  1  
6 4   1 1 1 1 1  1 1 1 1  1 1 2  1 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 1  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
6 4   1 1 1 1 1  1 1 1 1  1 1 1  2 2  1  
6 4   1 1 1 1 1  1 1 1 1  1 1 2  1 1  2  
6 4   1 1 1 1 1  1 1 1 1  1 1 2  1 2  1  
6 4   1 1 1 1 1  1 1 1 1  1 2 2  1 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 1  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  1 1 1  1 2  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 2  1 1  1  
6 4   1 1 1 1 1  1 1 2 2  1 1 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 1  1 1  2  
6 4   1 1 1 1 2  1 1 1 1  1 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  1 1 1  1 1  1  
6 4   1 1 1 2 2  1 1 1 1  1 1 1  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
6 4   1 1 1 1 1  1 1 1 2  1 1 1  1 2  2  
6 4   1 1 1 1 1  1 1 1 2  1 1 2  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  1 1 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 1  1 2  2  
6 4   1 1 1 1 2  1 1 1 1  1 1 2  1 1  2  
6 4   1 1 1 1 2  1 1 1 1  1 1 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 1 1  1 1  2  
6 4   1 1 1 1 2  1 1 1 2  1 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 1 2  1 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
6 4   1 1 1 1 2  1 1 1 1  1 1 2  1 2  2  
6 4   1 1 1 1 2  1 1 1 2  1 1 1  1 2  2  
6 4   1 1 1 1 2  1 1 1 2  1 1 2  1 1  2  
6 4   1 1 1 1 2  1 1 1 2  1 1 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
6 4   1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
6 4   1 1 1 1 2  1 1 1 2  1 1 2  2 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 1  1 2  2  
6 4   1 1 1 1 2  1 1 1 2  1 2 2  1 2  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 2  1 2  2  
6 4   1 1 1 1 2  1 1 2 2  1 1 2  1 2  1  
6 4   1 1 1 2 1  1 1 1 2  1 1 2  1 2  2  
6 4   1 1 1 2 2  1 1 1 2  1 1 2  1 2  1  
6 4   1 1 1 1 1  1 1 1 1  1 1 2  2 1  2  
6 4   1 1 1 1 1  1 1 1 1  1 1 2  2 2  1  
6 4   1 1 1 1 1  1 1 1 1  1 2 2  1 2  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 1  2 1  2  
6 4   1 1 1 1 1  1 1 1 2  1 1 1  2 2  1  
6 4   1 1 1 1 1  1 1 1 2  1 2 1  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  1 2 2  1 1  1  
6 4   1 1 1 1 1  1 1 2 2  1 1 1  1 2  1  
6 4   1 1 1 1 1  1 1 2 2  1 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 1  2 1  2  
6 4   1 1 1 1 2  1 1 1 1  1 1 1  2 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 2 1  1 1  2  
6 4   1 1 1 1 2  1 1 1 1  1 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 1  1 1  2  
6 4   1 1 1 1 2  1 1 2 2  1 1 1  1 1  1  
6 4   1 1 1 2 2  1 1 1 1  1 1 1  1 2  1  
6 4   1 1 1 2 2  1 1 1 1  1 1 2  1 1  1  
6 4   1 1 1 2 2  1 1 1 2  1 1 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 1  1 2  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 2  1 2  1  
6 4   1 1 1 2 1  1 1 1 2  1 1 2  1 2  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 2  2 1  2  
6 4   1 1 1 1 1  1 1 1 2  1 1 2  2 2  1  
6 4   1 1 1 1 1  1 1 1 2  1 2 1  1 2  2  
6 4   1 1 1 1 1  1 1 1 2  1 2 2  1 2  1  
6 4   1 1 1 1 1  1 1 2 1  1 1 2  1 2  2  
6 4   1 1 1 1 1  1 1 2 2  1 1 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 2  2 1  2  
6 4   1 1 1 1 2  1 1 1 1  1 1 2  2 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 2 1  1 2  2  
6 4   1 1 1 1 2  1 1 1 1  1 2 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 1 1  2 1  2  
6 4   1 1 1 1 2  1 1 1 2  1 1 1  2 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 1  1 1  2  
6 4   1 1 1 1 2  1 1 1 2  1 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 1  1 2  2  
6 4   1 1 1 1 2  1 1 2 1  1 1 2  1 1  2  
6 4   1 1 1 1 2  1 1 2 2  1 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 1 2  1 1  1  
6 4   1 1 1 2 1  1 1 1 1  1 1 2  1 2  2  
6 4   1 1 1 2 1  1 1 1 2  1 1 1  1 2  2  
6 4   1 1 1 2 1  1 1 1 2  1 1 2  1 1  2  
6 4   1 1 1 2 2  1 1 1 1  1 1 2  1 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 1 1  1 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 1 2  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  1 1 2  2 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 1  2 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 2 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 1  2 1  1  
6 4   1 1 1 1 2  1 1 1 1  1 2 1  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 1  1 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 1 2  2 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 2 1  1 2  1  
6 4   1 1 1 1 1  1 1 2 1  1 1 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 1 1  1 2 1  1 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 1 1  2 1  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 1  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 2  1 1  1  
6 4   1 1 1 2 1  1 1 1 1  1 1 2  1 2  1  
6 4   1 1 1 2 1  1 1 1 2  1 1 1  1 2  1  
6 4   1 1 1 2 1  1 1 1 2  1 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 2 1  2 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 2 2  2 1  1  
6 4   1 1 1 2 2  1 1 1 2  1 2 1  2 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 2 2  2 1  1  
6 4   1 1 1 2 2  1 1 2 2  1 1 2  2 1  1  
6 4   1 1 1 1 1  1 1 1 2  1 2 1  2 2  1  
6 4   1 1 1 1 1  1 1 1 2  1 2 2  2 1  1  
6 4   1 1 1 1 1  1 1 2 2  1 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 1 1  1 2 1  2 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 2 2  2 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 1  2 2  1  
6 4   1 1 1 1 2  1 1 2 1  1 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 2  1 1 1  2 1  1  
6 4   1 1 1 1 2  1 1 2 2  1 2 1  1 1  1  
6 4   1 1 1 2 2  1 1 1 1  1 1 2  2 1  1  
6 4   1 1 1 2 2  1 1 1 2  1 1 1  2 1  1  
6 4   1 1 1 2 2  1 1 1 2  1 2 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
6 4   1 1 1 1 2  1 1 2 1  1 1 2  2 1  2  
6 4   1 1 1 1 2  1 1 2 1  1 2 1  1 2  2  
6 4   1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
6 4   1 1 1 2 2  1 1 1 1  1 2 2  2 2  1  
6 4   1 1 1 2 2  1 1 2 2  1 1 1  2 2  1  
6 4   1 1 1 2 2  1 1 2 2  1 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 1 2  2 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 2 2  1 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 1 2  2 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 2 2  1 2  1  
6 4   1 1 1 2 2  1 1 2 2  1 1 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 2  2 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 2  2 2  1  
6 4   1 1 1 1 2  1 1 2 1  1 2 2  1 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 2 2  1 2 1  1 2  1  
6 4   1 1 1 2 1  1 1 1 2  1 1 2  2 2  1  
6 4   1 1 1 2 1  1 1 1 2  1 2 2  1 2  1  
6 4   1 1 1 2 1  1 1 2 2  1 1 2  1 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 1 2  2 1  1  
6 4   1 1 1 2 2  1 1 1 2  1 2 1  1 2  1  
6 4   1 1 1 2 2  1 1 2 1  1 1 2  1 2  1  
6 4   1 1 1 1 1  1 1 1 2  1 2 2  2 2  1  
6 4   1 1 1 1 1  1 1 2 2  1 1 2  2 2  1  
6 4   1 1 1 1 1  1 1 2 2  1 2 2  1 2  1  
6 4   1 1 1 1 2  1 1 1 1  1 2 2  2 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 1 1  2 2  1  
6 4   1 1 1 1 2  1 1 2 2  1 2 2  1 1  1  
6 4   1 1 1 2 2  1 1 1 1  1 1 2  2 2  1  
6 4   1 1 1 2 2  1 1 1 1  1 2 2  1 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 1 1  2 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 2 2  1 1  1  
6 4   1 1 1 2 2  1 1 2 2  1 1 1  1 2  1  
6 4   1 1 1 2 2  1 1 2 2  1 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
6 4   1 1 1 2 2  1 1 1 2  1 2 2  2 2  1  
6 4   1 1 1 2 2  1 1 2 2  1 1 2  2 2  1  
6 4   1 1 1 2 2  1 1 2 2  1 2 2  1 2  1  
6 4   1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
6 4   1 1 1 1 1  1 1 2 2  1 1 1  2 2  1  
6 4   1 1 1 1 1  1 1 2 2  1 2 2  1 1  1  
6 4   1 1 1 2 2  1 1 1 1  1 1 1  2 2  1  
6 4   1 1 1 2 2  1 1 1 1  1 2 2  1 1  1  
6 4   1 1 1 2 2  1 1 2 2  1 1 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 2 1  1 2 1  1 2  1  
6 4   1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  

6 4   1 1 1 1 1  1 1 1 1  2 1 1  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  2 1 1  1 2  1  
6 4   1 1 1 1 1  1 1 1 1  2 1 2  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  2 1 1  2 2  1  
6 4   1 1 1 1 1  1 1 1 1  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  2 1 1  1 2  2  
6 4   1 1 1 1 2  1 1 1 2  2 1 2  1 1  2  
6 4   1 1 1 1 1  1 1 1 1  2 1 1  1 2  2  
6 4   1 1 1 1 1  1 1 1 1  2 1 2  1 1  2  
6 4   1 1 1 1 1  1 1 1 1  2 1 2  2 1  1  
6 4   1 1 1 1 1  1 1 1 2  2 1 1  1 2  1  
6 4   1 1 1 1 1  1 1 1 2  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  2 1 1  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  2 1 1  1 2  2  
6 4   1 1 1 1 1  1 1 1 2  2 1 2  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  2 1 1  2 2  1  
6 4   1 1 1 1 1  1 1 1 2  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 1  1 2  2  
6 4   1 1 1 1 2  1 1 1 1  2 1 2  1 1  2  
6 4   1 1 1 1 2  1 1 1 2  2 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 1 2  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 1  2 2  1  
6 4   1 1 1 1 2  1 1 1 1  2 2 2  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  2 1 1  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 1  1 1  1  
6 4   1 1 1 1 1  1 1 1 2  2 1 1  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  2 1 1  2 1  1  
6 4   1 1 1 1 1  1 1 1 2  2 2 1  1 1  1  
6 4   1 1 1 1 1  1 1 2 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 1  1 1  2  
6 4   1 1 1 1 2  1 1 1 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 1  2 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 2 1  1 1  1  
6 4   1 1 1 2 2  1 1 1 1  2 1 1  1 1  1  
6 4   1 1 1 1 1  1 1 1 2  2 1 1  2 1  2  
6 4   1 1 1 1 1  1 1 1 2  2 1 2  2 1  1  
6 4   1 1 1 1 1  1 1 1 2  2 2 1  1 1  2  
6 4   1 1 1 1 1  1 1 1 2  2 2 1  1 2  1  
6 4   1 1 1 1 1  1 1 2 2  2 1 1  1 2  1  
6 4   1 1 1 1 1  1 1 2 2  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 1  2 1  2  
6 4   1 1 1 1 2  1 1 1 1  2 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 2 1  1 1  2  
6 4   1 1 1 1 2  1 1 1 1  2 2 1  1 2  1  
6 4   1 1 1 2 2  1 1 1 1  2 1 1  1 2  1  
6 4   1 1 1 2 2  1 1 1 1  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  2 1 1  2 2  1  
6 4   1 1 1 1 2  1 1 1 2  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 2  2 1 2  2 1  2  
6 4   1 1 1 1 2  1 1 1 2  2 2 1  1 2  2  
6 4   1 1 1 1 2  1 1 1 2  2 1 1  2 1  2  
6 4   1 1 1 1 2  1 1 1 2  2 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 1 2  2 2 1  1 1  2  
6 4   1 1 1 1 2  1 1 1 2  2 2 1  1 2  1  
6 4   1 1 1 1 1  1 1 1 2  2 1 2  2 1  2  
6 4   1 1 1 1 1  1 1 1 2  2 2 1  1 2  2  
6 4   1 1 1 1 1  1 1 2 2  2 1 1  2 2  1  
6 4   1 1 1 1 1  1 1 2 2  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 1 1  2 1 2  2 1  2  
6 4   1 1 1 1 2  1 1 1 1  2 2 1  1 2  2  
6 4   1 1 1 2 2  1 1 1 1  2 1 1  2 2  1  
6 4   1 1 1 2 2  1 1 1 1  2 2 2  1 1  1  
6 4   1 1 1 1 1  1 1 1 1  2 1 2  2 1  2  
6 4   1 1 1 1 2  1 1 1 2  2 1 1  2 1  1  
6 4   1 1 1 1 2  1 1 1 2  2 2 1  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 2 1  2 2 1  1 2  1  
6 4   1 1 1 1 2  1 1 2 2  2 1 1  2 1  1  
6 4   1 1 1 1 2  1 1 2 2  2 2 1  1 1  1  
6 4   1 1 1 2 2  1 1 1 2  2 1 1  2 1  1  
6 4   1 1 1 2 2  1 1 1 2  2 2 1  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
6 4   1 1 1 1 2  1 1 2 1  2 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 2 1  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 2  2 1 1  1 1  1  
6 4   1 1 1 2 1  1 1 1 2  2 1 1  1 2  1  
6 4   1 1 1 2 1  1 1 1 2  2 1 2  1 1  1  
6 4   1 1 1 2 2  1 1 1 2  2 1 1  1 1  1  
6 4   1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
6 4   1 1 1 2 2  1 1 2 2  2 2 1  1 1  1  
6 4   1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
6 4   1 1 1 2 2  1 1 2 2  2 2 2  1 1  1  
6 4   1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
6 4   1 1 1 1 1  1 1 2 2  2 1 2  2 1  1  
6 4   1 1 1 2 2  1 1 1 1  2 1 2  2 1  1  
6 4   1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
6 4   1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
6 4   1 1 1 2 1  1 1 2 2  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  2 1 2  2 1  2  
6 4   1 1 1 1 2  1 1 2 1  2 2 1  1 2  2  
6 4   1 1 1 2 2  1 1 2 1  2 1 1  2 2  1  
6 4   1 1 1 2 2  1 1 2 1  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
6 4   1 1 1 1 2  1 1 2 1  2 1 2  1 1  2  
6 4   1 1 1 1 2  1 1 2 2  2 1 1  1 2  1  
6 4   1 1 1 1 2  1 1 2 2  2 1 2  1 1  1  
6 4   1 1 1 2 1  1 1 1 2  2 1 1  1 2  2  
6 4   1 1 1 2 1  1 1 1 2  2 1 2  1 1  2  
6 4   1 1 1 1 2  1 1 2 1  2 1 1  2 2  1  
6 4   1 1 1 1 2  1 1 2 1  2 2 2  1 1  1  
6 4   1 1 1 2 2  1 1 1 2  2 1 1  1 2  1  
6 4   1 1 1 2 2  1 1 1 2  2 1 2  1 1  1  
6 4   1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
6 4   1 1 1 2 1  1 1 2 2  2 2 1  1 2  1  
6 4   1 1 1 2 2  1 1 2 1  2 1 2  2 1  1  
6 4   1 1 1 2 2  1 1 2 1  2 2 1  1 2  1  
6 4   1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  

6 4   1 1 1 1 1  1 2 1 1  2 1 1  1 1  1  
6 4   1 1 1 1 1  1 2 1 1  2 1 1  1 2  1  
6 4   1 1 1 1 1  1 2 1 1  2 1 1  2 2  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 1  2 2  1  
6 4   1 1 1 1 1  1 2 1 1  2 1 2  1 1  1  
6 4   1 1 1 1 1  1 2 1 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 1  2 1  1  
6 4   1 1 1 1 1  1 2 1 1  2 1 1  1 2  2  
6 4   1 1 1 1 1  1 2 1 1  2 1 2  2 1  1  
6 4   1 1 1 1 1  1 2 1 1  2 2 2  1 1  1  
6 4   1 1 1 1 1  1 2 1 2  2 1 1  2 1  1  
6 4   1 1 1 1 1  1 2 2 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 1  1 2  1  
6 4   1 1 1 1 1  1 2 1 1  2 1 1  1 1  2  
6 4   1 1 1 1 2  1 2 1 1  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 2  2 1  2  
6 4   1 1 1 1 2  1 2 1 2  2 1 1  2 1  2  
6 4   1 1 1 1 2  1 2 1 2  2 1 2  2 1  1  
6 4   1 1 1 1 1  1 2 1 1  2 1 2  1 1  2  
6 4   1 1 1 1 1  1 2 1 2  2 1 1  1 1  2  
6 4   1 1 1 1 1  1 2 1 2  2 2 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 2 1 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 1  1 2  2  
6 4   1 1 1 1 1  1 2 1 2  2 1 2  2 1  2  
6 4   1 1 1 1 1  1 2 2 2  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 2 1 2  2 1 2  1 1  2  
6 4   1 1 1 2 2  1 2 1 1  2 1 1  2 2  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 2  1 1  2  
6 4   1 1 1 1 2  1 2 1 2  2 1 1  1 1  2  
6 4   1 1 1 1 2  1 2 1 1  2 1 1  2 1  2  
6 4   1 1 1 1 2  1 2 1 1  2 1 2  2 1  1  
6 4   1 1 1 1 2  1 2 1 2  2 1 1  2 1  1  
6 4   1 1 1 2 2  1 2 1 1  2 1 1  1 2  1  
6 4   1 1 1 1 1  1 2 1 1  2 1 2  2 1  2  
6 4   1 1 1 1 1  1 2 1 2  2 1 1  2 1  2  
6 4   1 1 1 1 1  1 2 1 2  2 1 2  1 1  2  
6 4   1 1 1 1 1  1 2 1 2  2 1 2  2 1  1  
6 4   1 1 1 1 1  1 2 1 2  2 2 2  1 1  1  
6 4   1 1 1 1 1  1 2 2 2  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 2 1 2  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 2 1 2  2 1 2  2 1  2  
6 4   1 1 1 1 1  1 2 1 2  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 1 1  1 1  2  
6 4   1 1 1 2 2  1 2 1 1  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 2 1  1 1  2  
6 4   1 1 1 1 2  1 2 1 2  2 2 1  1 1  1  
6 4   1 1 1 1 2  1 2 2 1  2 1 1  1 1  2  
6 4   1 1 1 1 2  1 2 2 1  2 1 2  1 1  1  
6 4   1 1 1 2 2  1 2 1 1  2 1 2  1 1  1  
6 4   1 1 1 2 2  1 2 1 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 2 1  1 1  1  
6 4   1 1 1 1 2  1 2 2 1  2 1 1  1 1  1  
6 4   1 1 1 2 1  1 2 1 2  2 1 2  2 1  1  
6 4   1 1 1 2 1  1 2 1 2  2 1 2  1 1  2  
6 4   1 1 1 1 2  1 2 2 2  2 2 1  1 1  1  
6 4   1 1 1 1 2  1 2 2 1  2 2 2  1 1  1  
6 4   1 1 1 2 2  1 2 1 2  2 1 2  1 1  1  
6 4   1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
6 4   1 1 1 2 2  1 2 2 2  2 1 1  1 1  1  
6 4   1 1 1 2 1  1 2 1 2  2 1 2  2 1  2  
6 4   1 1 1 1 2  1 2 2 2  2 2 2  1 1  1  
6 4   1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
6 4   1 1 1 1 1  1 2 1 2  2 2 1  1 1  2  
6 4   1 1 1 1 2  1 2 1 2  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 2 1 1  2 2 1  1 2  2  
6 4   1 1 1 1 2  1 2 2 2  2 1 2  1 1  1  
6 4   1 1 1 1 2  1 2 2 1  2 1 1  1 2  2  
6 4   1 1 1 1 2  1 2 1 1  2 2 1  1 2  1  
6 4   1 1 1 1 2  1 2 1 1  2 2 2  1 1  1  
6 4   1 1 1 1 2  1 2 2 1  2 1 1  1 2  1  
6 4   1 1 1 1 2  1 2 2 2  2 1 1  1 1  1  
6 4   1 1 1 1 2  1 2 1 2  2 2 1  1 1  2  
6 4   1 1 1 1 2  1 2 2 1  2 1 2  1 1  2  
6 4   1 1 1 2 2  1 2 1 1  2 1 2  2 1  1  
6 4   1 1 1 2 2  1 2 1 2  2 1 1  2 1  1  
6 4   1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
6 4   1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
6 4   1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
6 4   1 1 1 2 2  1 2 2 2  2 2 1  1 1  1  
6 4   1 1 1 2 1  1 2 1 2  2 1 2  1 1  1  

6 4   1 1 2 1 1  1 2 1 1  2 1 1  1 1  1  
6 4   1 1 2 1 1  1 2 1 1  2 1 1  1 2  1  
6 4   1 1 2 1 1  1 2 1 1  2 1 1  2 2  1  
6 4   1 1 2 1 1  1 2 1 1  2 1 1  1 2  2  
6 4   1 1 2 1 1  1 2 1 1  2 1 2  2 1  1  
6 4   1 1 2 1 1  1 2 1 2  2 1 1  2 1  1  
6 4   1 1 2 1 2  1 2 1 1  2 1 1  2 1  1  
6 4   1 1 2 1 1  1 2 1 1  2 1 1  1 1  2  
6 4   1 1 2 1 1  1 2 1 1  2 1 2  1 1  1  
6 4   1 1 2 1 1  1 2 1 2  2 1 1  1 1  1  
6 4   1 1 2 1 2  1 2 1 1  2 1 1  1 1  1  
6 4   1 1 2 1 1  1 2 1 2  2 1 2  1 1  2  
6 4   1 1 2 1 2  1 2 1 1  2 1 2  1 1  2  
6 4   1 1 2 1 2  1 2 1 2  2 1 1  1 1  2  
6 4   1 1 2 1 1  1 2 1 1  2 2 2  1 1  1  
6 4   1 1 2 1 1  1 2 2 2  2 1 1  1 1  1  
6 4   1 1 2 2 2  1 2 1 1  2 1 1  1 1  1  
6 4   1 1 2 1 2  1 2 1 2  2 1 2  1 1  1  
6 4   1 1 2 1 1  1 2 1 1  2 1 2  2 1  2  
6 4   1 1 2 1 1  1 2 1 2  2 1 1  2 1  2  
6 4   1 1 2 1 1  1 2 1 2  2 1 2  2 1  1  
6 4   1 1 2 1 2  1 2 1 1  2 1 1  2 1  2  
6 4   1 1 2 1 2  1 2 1 1  2 1 2  2 1  1  
6 4   1 1 2 1 2  1 2 1 2  2 1 1  2 1  1  
6 4   1 1 2 1 1  1 2 1 1  2 1 2  1 1  2  
6 4   1 1 2 1 1  1 2 1 2  2 1 1  1 1  2  
6 4   1 1 2 1 2  1 2 1 1  2 1 1  1 1  2  
6 4   1 1 2 1 1  1 2 1 2  2 1 2  1 1  1  
6 4   1 1 2 1 2  1 2 1 1  2 1 2  1 1  1  
6 4   1 1 2 1 2  1 2 1 2  2 1 1  1 1  1  
6 4   1 1 2 1 1  1 2 1 2  2 1 2  2 1  2  
6 4   1 1 2 1 2  1 2 1 1  2 1 2  2 1  2  
6 4   1 1 2 1 2  1 2 1 2  2 1 1  2 1  2  
6 4   1 1 2 1 2  1 2 1 2  2 1 2  1 1  2  
6 4   1 1 2 1 2  1 2 1 2  2 1 2  2 1  1  
6 4   1 1 2 1 2  1 2 1 2  2 2 1  1 1  1  
6 4   1 1 2 1 2  1 2 2 1  2 1 2  1 1  1  
6 4   1 1 2 2 1  1 2 1 2  2 1 2  1 1  1  
6 4   1 1 2 1 2  1 2 1 2  2 2 2  1 1  1  
6 4   1 1 2 1 2  1 2 2 2  2 1 2  1 1  1  
6 4   1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
6 4   1 1 2 2 2  1 2 1 2  2 1 2  1 1  1  
6 4   1 1 2 2 2  1 2 1 1  2 2 2  1 1  1  
6 4   1 1 2 2 2  1 2 2 2  2 1 1  1 1  1  
6 4   1 1 2 1 2  1 2 1 2  2 2 1  1 1  2  
6 4   1 1 2 1 2  1 2 2 1  2 1 2  1 1  2  
6 4   1 1 2 2 1  1 2 1 2  2 1 2  1 1  2  
6 4   1 1 2 1 2  1 2 1 2  2 1 2  2 1  2  
6 4   1 1 2 1 1  1 2 1 2  2 2 2  1 1  1  
6 4   1 1 2 1 1  1 2 2 2  2 1 2  1 1  1  
6 4   1 1 2 1 2  1 2 1 1  2 2 2  1 1  1  
6 4   1 1 2 1 2  1 2 2 2  2 1 1  1 1  1  
6 4   1 1 2 2 2  1 2 1 1  2 1 2  1 1  1  
6 4   1 1 2 2 2  1 2 1 2  2 1 1  1 1  1  
6 4   1 1 2 1 1  1 2 1 2  2 2 1  1 1  1  
6 4   1 1 2 1 2  1 2 1 1  2 2 1  1 1  1  
6 4   1 1 2 1 2  1 2 2 1  2 1 1  1 1  1  
6 4   1 1 2 1 1  1 2 1 2  2 2 1  1 1  2  
6 4   1 1 2 1 2  1 2 1 1  2 2 1  1 1  2  
6 4   1 1 2 1 2  1 2 2 1  2 1 1  1 1  2  
6 4   1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
6 4   1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
6 4   1 1 2 2 2  1 2 2 1  2 2 2  1 1  1  
6 4   1 1 2 2 2  1 2 2 2  2 2 1  1 1  1  
6 4   1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
6 4   1 1 2 1 2  1 2 2 2  2 2 1  1 1  1  
6 4   1 1 2 2 2  1 2 1 2  2 2 1  1 1  1  

6 4   1 1 2 1 1  2 1 1 1  2 1 1  2 2  1  
6 4   1 1 2 1 1  2 1 1 1  2 2 2  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  2 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  2 1 1  1 2  1  
6 4   1 1 2 1 1  2 1 1 1  2 1 2  1 1  1  
6 4   1 1 2 1 1  2 1 2 2  2 1 1  1 2  1  
6 4   1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
6 4   1 1 2 1 1  2 1 1 2  2 1 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 1  2 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  2 1 2  2 1  1  
6 4   1 1 2 1 1  2 1 1 2  2 1 1  2 2  1  
6 4   1 1 2 1 2  2 1 1 1  2 2 2  1 1  1  
6 4   1 1 2 1 1  2 1 1 2  2 1 1  2 1  1  
6 4   1 1 2 1 1  2 1 2 2  2 1 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 1  2 2 1  1 1  1  
6 4   1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 2  2 1 1  1 2  1  
6 4   1 1 2 1 2  2 1 1 1  2 1 2  1 1  1  
6 4   1 1 2 1 1  2 1 2 2  2 1 1  2 2  1  
6 4   1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
6 4   1 1 2 1 1  2 1 1 2  2 1 1  1 1  2  
6 4   1 1 2 1 2  2 1 1 1  2 1 1  1 1  2  
6 4   1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  2 1 1  1 1  2  
6 4   1 1 2 1 2  2 1 1 1  2 1 1  2 1  2  
6 4   1 1 2 1 1  2 1 1 2  2 2 1  1 1  2  
6 4   1 1 2 1 2  2 1 2 1  2 1 1  2 1  1  
6 4   1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 1  2 1 2  2 1  2  
6 4   1 1 2 1 1  2 1 1 2  2 2 1  1 2  2  
6 4   1 1 2 1 2  2 1 1 2  2 1 1  2 1  2  
6 4   1 1 2 1 2  2 1 1 2  2 2 1  1 1  2  
6 4   1 1 2 1 2  2 1 2 2  2 1 1  2 1  1  
6 4   1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
6 4   1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 2  2 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  2 1 2  2 1  2  
6 4   1 1 2 1 1  2 1 1 2  2 1 1  1 2  2  
6 4   1 1 2 1 1  2 1 2 1  2 1 2  2 1  1  
6 4   1 1 2 1 2  2 1 1 1  2 1 2  2 1  1  
6 4   1 1 2 1 2  2 1 1 1  2 1 2  1 1  2  
6 4   1 1 2 1 1  2 1 1 1  2 1 1  1 2  2  
6 4   1 1 2 1 1  2 1 1 1  2 1 2  1 1  2  
6 4   1 1 2 1 1  2 1 1 2  2 2 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 1  2 1 1  2 1  1  
6 4   1 1 2 1 1  2 1 1 2  2 1 1  2 1  2  
6 4   1 1 2 1 2  2 1 1 2  2 1 1  2 1  1  
6 4   1 1 2 1 2  2 1 1 2  2 1 1  1 1  2  
6 4   1 1 2 1 2  2 1 1 1  2 2 1  1 1  2  
6 4   1 1 2 1 2  2 1 1 2  2 2 1  1 1  1  
6 4   1 1 2 1 2  2 1 2 2  2 1 1  1 1  1  
6 4   1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
6 4   1 1 2 1 2  2 1 2 1  2 1 1  1 1  2  
6 4   1 1 2 1 2  2 1 2 1  2 1 2  2 1  2  
6 4   1 1 2 1 2  2 1 2 1  2 1 1  2 1  2  
6 4   1 1 2 1 2  2 1 2 1  2 1 2  2 1  1  
6 4   1 1 2 1 2  2 1 2 1  2 1 2  1 1  2  

6 4   1 1 2 1 1  2 1 1 1  1 1 1  2 2  1  
6 4   1 1 2 1 1  2 1 1 1  1 2 2  1 1  1  
6 4   1 1 2 1 1  2 1 2 2  1 1 1  1 1  1  
6 4   1 1 2 2 2  2 1 1 1  1 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 1  1 2  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 2  1 1  1  
6 4   1 1 2 1 1  2 1 1 2  1 1 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 1  1 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 2 2  2 2  1  
6 4   1 1 2 1 1  2 1 2 2  1 1 1  2 2  1  
6 4   1 1 2 2 2  2 1 1 1  1 2 2  1 1  1  
6 4   1 1 2 2 2  2 1 2 2  1 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 2  1 2  1  
6 4   1 1 2 1 1  2 1 1 2  1 1 1  1 2  1  
6 4   1 1 2 1 2  2 1 1 1  1 1 2  1 1  1  
6 4   1 1 2 1 2  2 1 1 2  1 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 2  2 2  1  
6 4   1 1 2 1 1  2 1 1 2  1 1 1  2 2  1  
6 4   1 1 2 1 1  2 1 1 1  1 2 2  1 2  1  
6 4   1 1 2 1 1  2 1 2 2  1 1 1  1 2  1  
6 4   1 1 2 1 2  2 1 1 1  1 2 2  1 1  1  
6 4   1 1 2 1 2  2 1 2 2  1 1 1  1 1  1  
6 4   1 1 2 2 2  2 1 1 1  1 1 2  1 1  1  
6 4   1 1 2 2 2  2 1 1 2  1 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 2  2 1  1  
6 4   1 1 2 1 1  2 1 1 2  1 1 1  2 1  1  
6 4   1 1 2 1 2  2 1 1 1  1 2 1  1 1  1  
6 4   1 1 2 1 2  2 1 2 1  1 1 1  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 2  2 1  2  
6 4   1 1 2 1 1  2 1 1 2  1 2 1  1 2  1  
6 4   1 1 2 1 1  2 1 1 2  1 1 1  2 1  2  
6 4   1 1 2 1 1  2 1 2 1  1 1 2  1 2  1  
6 4   1 1 2 1 2  2 1 1 1  1 1 2  2 1  1  
6 4   1 1 2 1 2  2 1 1 2  1 1 1  2 1  1  
6 4   1 1 2 1 2  2 1 1 1  1 2 1  1 1  2  
6 4   1 1 2 2 1  2 1 1 1  1 1 2  1 2  1  
6 4   1 1 2 1 2  2 1 1 2  1 2 1  1 1  1  
6 4   1 1 2 1 2  2 1 2 1  1 1 1  1 1  2  
6 4   1 1 2 2 1  2 1 1 2  1 1 1  1 2  1  
6 4   1 1 2 1 2  2 1 2 1  1 1 2  1 1  1  
6 4   1 1 2 1 1  2 1 1 1  1 1 1  1 2  2  
6 4   1 1 2 1 1  2 1 1 1  1 1 2  1 1  2  
6 4   1 1 2 1 1  2 1 1 2  1 1 1  1 1  2  
6 4   1 1 2 1 1  2 1 1 2  1 2 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 1  1 1 1  1 1  2  
6 4   1 1 2 1 2  2 1 1 1  1 1 1  2 1  1  
6 4   1 1 2 1 2  2 1 1 1  1 1 2  2 1  2  
6 4   1 1 2 1 2  2 1 1 2  1 1 1  2 1  2  
6 4   1 1 2 1 1  2 1 1 2  1 2 1  1 2  2  
6 4   1 1 2 1 1  2 1 2 1  1 1 2  1 2  2  
6 4   1 1 2 1 2  2 1 1 2  1 2 1  1 1  2  
6 4   1 1 2 1 2  2 1 2 1  1 1 2  1 1  2  
6 4   1 1 2 2 1  2 1 1 1  1 1 2  1 2  2  
6 4   1 1 2 2 1  2 1 1 2  1 1 1  1 2  2  
6 4   1 1 2 1 1  2 1 1 1  1 1 1  1 1  2  
6 4   1 1 2 1 1  2 1 1 1  1 1 2  1 2  2  
6 4   1 1 2 1 1  2 1 1 2  1 1 1  1 2  2  
6 4   1 1 2 1 2  2 1 1 1  1 1 2  1 1  2  
6 4   1 1 2 1 2  2 1 1 2  1 1 1  1 1  2  
6 4   1 1 2 1 1  2 1 1 2  1 2 1  2 2  1  
6 4   1 1 2 1 2  2 1 1 1  1 2 2  2 1  1  
6 4   1 1 2 1 2  2 1 2 2  1 1 1  2 1  1  
6 4   1 1 2 2 2  2 1 1 2  1 2 1  1 1  1  
6 4   1 1 2 1 2  2 1 1 2  1 2 1  2 1  1  
6 4   1 1 2 1 2  2 1 2 1  1 1 2  2 1  1  
6 4   1 1 2 1 2  2 1 1 2  1 2 1  2 1  2  
6 4   1 1 2 1 2  2 1 2 1  1 1 2  2 1  2  
6 4   1 1 2 1 2  2 1 1 1  1 1 1  2 1  2  
6 4   1 1 2 1 1  2 1 1 2  1 2 1  1 1  2  

6 4   1 2 2 1 1  2 2 1 1  1 1 2  2 1  1  
6 4   1 2 2 1 2  2 2 2 1  1 1 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 2  1 2  1  
6 4   1 2 2 1 2  2 2 1 2  1 1 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 1  2 2  1  
6 4   1 2 2 1 1  2 2 1 1  1 2 2  1 1  1  
6 4   1 2 2 1 1  2 2 2 2  1 1 1  1 1  1  
6 4   1 2 2 2 2  2 2 1 1  1 1 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 1  1 2  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 2  1 1  1  
6 4   1 2 2 1 1  2 2 1 2  1 1 1  1 1  1  
6 4   1 2 2 1 2  2 2 1 1  1 1 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 2  2 2  1  
6 4   1 2 2 1 1  2 2 1 1  1 2 2  1 2  1  
6 4   1 2 2 1 2  2 2 2 2  1 1 1  1 1  1  
6 4   1 2 2 2 2  2 2 1 2  1 1 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 2  1 1  2  
6 4   1 2 2 1 1  2 2 1 1  1 1 1  1 2  2  
6 4   1 2 2 1 2  2 2 1 1  1 1 1  1 1  2  
6 4   1 2 2 1 1  2 2 1 2  1 1 1  1 1  2  
6 4   1 2 2 1 1  2 2 1 1  1 1 2  1 2  2  
6 4   1 2 2 1 1  2 2 1 2  1 2 1  2 1  1  
6 4   1 2 2 1 2  2 2 1 1  1 2 1  2 1  1  
6 4   1 2 2 1 2  2 2 1 2  1 1 1  1 1  2  
6 4   1 2 2 2 1  2 2 2 1  1 1 1  1 2  1  
6 4   1 2 2 2 1  2 2 2 1  1 1 2  1 1  1  
6 4   1 2 2 1 1  2 2 1 1  1 1 2  2 1  2  
6 4   1 2 2 1 2  2 2 2 1  1 1 1  1 1  2  
6 4   1 2 2 1 1  2 2 1 1  1 2 2  2 2  1  
6 4   1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 2  1 2 1  1 1  1  
6 4   1 2 2 1 1  2 2 1 2  1 1 1  2 1  1  
6 4   1 2 2 1 2  2 2 1 1  1 2 1  1 1  1  
6 4   1 2 2 1 2  2 2 1 1  1 1 1  2 1  1  
6 4   1 2 2 1 2  2 2 1 2  1 2 1  2 1  2  
6 4   1 2 2 1 1  2 2 1 2  1 2 1  2 1  2  
6 4   1 2 2 1 2  2 2 1 1  1 2 1  2 1  2  
6 4   1 2 2 1 2  2 2 1 2  1 2 1  2 1  1  
6 4   1 2 2 1 2  2 2 1 2  1 2 1  1 1  2  
6 4   1 2 2 1 2  2 2 1 2  1 1 1  2 1  2  
6 4   1 2 2 1 1  2 2 1 2  1 2 1  1 1  2  
6 4   1 2 2 1 1  2 2 1 2  1 1 1  2 1  2  
6 4   1 2 2 1 2  2 2 1 1  1 2 1  1 1  2  
6 4   1 2 2 1 2  2 2 1 1  1 1 1  2 1  2  
6 4   1 2 2 1 1  2 2 1 1  1 1 1  1 1  2  

5 2   1 1 1 1  1 1 1  1 1  1  
5 2   1 1 1 1  1 1 1  1 1  2  
5 2   1 1 1 1  1 1 2  1 1  1  
5 2   1 1 1 2  1 1 1  1 1  1  
5 2   1 1 1 1  1 1 1  1 2  2  
5 2   1 1 1 1  1 1 2  1 1  2  
5 2   1 1 1 1  1 2 2  1 1  1  
5 2   1 1 1 2  1 1 1  1 1  2  
5 2   1 1 1 2  1 1 2  1 1  1  
5 2   1 1 2 2  1 1 1  1 1  1  
5 2   1 1 1 1  1 1 2  1 2  2  
5 2   1 1 1 1  2 2 2  1 1  1  
5 2   1 1 1 2  1 1 1  1 2  2  
5 2   1 1 1 2  1 1 2  1 1  2  
5 2   1 2 2 2  1 1 1  1 1  1  
5 2   1 1 1 2  1 1 2  1 2  2  
5 2   1 1 1 1  1 1 2  2 1  1  
5 2   1 1 1 2  1 1 1  2 1  1  
5 2   1 1 1 2  1 2 1  1 1  1  
5 2   1 1 1 2  1 1 2  2 1  2  
5 2   1 1 1 2  1 2 1  1 2  2  
5 2   1 1 1 2  1 2 2  1 2  1  
5 2   1 1 2 1  1 1 2  1 2  2  
5 2   1 1 1 2  2 2 2  1 1  1  
5 2   1 1 2 2  1 1 2  1 2  1  
5 2   1 2 2 2  1 1 2  1 1  1  
5 2   1 1 1 1  1 1 2  2 1  2  
5 2   1 1 1 1  1 2 2  1 2  1  
5 2   1 1 1 2  1 1 1  2 1  2  
5 2   1 1 1 2  1 2 1  1 1  2  
5 2   1 1 1 2  1 2 2  1 1  1  
5 2   1 1 2 2  1 1 1  1 2  1  
5 2   1 1 2 2  1 1 2  1 1  1  
5 2   1 1 1 2  1 1 2  2 1  1  
5 2   1 1 1 2  1 2 1  1 2  1  
5 2   1 1 2 1  1 1 2  1 2  1  
5 2   1 1 1 2  2 2 1  1 1  1  
5 2   1 2 2 1  1 1 2  1 1  1  
5 2   1 1 2 2  1 2 2  2 2  1  
5 2   1 2 2 2  2 2 2  1 1  1  
5 2   1 1 1 2  1 2 2  2 2  1  
5 2   1 1 1 2  2 2 1  1 2  2  
5 2   1 1 2 2  1 1 2  2 2  1  
5 2   1 1 2 2  1 2 2  1 2  1  
5 2   1 2 2 1  1 1 2  1 2  2  
5 2   1 1 2 2  2 2 2  1 1  1  
5 2   1 2 2 2  1 2 2  1 1  1  
5 2   1 1 1 1  1 2 2  2 2  1  
5 2   1 1 2 2  1 1 1  2 2  1  
5 2   1 1 2 2  1 2 2  1 1  1  
5 2   1 1 1 2  1 2 1  2 2  1  
5 2   1 1 1 2  1 2 2  2 1  1  
5 2   1 1 1 2  2 2 1  1 1  2  
5 2   1 1 2 2  1 1 2  2 1  1  
5 2   1 2 2 1  1 1 2  1 1  2  
5 2   1 1 2 2  2 1 2  1 1  1  
5 2   1 1 2 2  2 1 2  2 1  1  

5 2   2 1 1 1  1 1 1  1 1  1  
5 2   2 1 1 1  1 1 2  1 1  1  
5 2   2 1 1 2  1 1 1  1 1  1  
5 2   2 1 1 1  1 2 2  1 1  1  
5 2   2 1 2 2  1 1 1  1 1  1  
5 2   2 1 1 1  2 2 2  1 1  1  
5 2   2 2 2 2  1 1 1  1 1  1  
5 2   2 1 1 1  1 1 1  1 1  2  
5 2   2 1 1 1  2 1 2  1 1  2  
5 2   2 1 1 1  1 1 2  1 2  2  
5 2   2 1 1 2  1 1 1  1 2  2  
5 2   2 1 1 2  2 2 1  1 1  1  
5 2   2 2 1 2  1 1 1  1 1  2  
5 2   2 2 2 1  1 1 2  1 1  1  
5 2   2 1 1 1  1 1 2  1 1  2  
5 2   2 1 1 2  1 1 1  1 1  2  
5 2   2 1 1 2  1 2 1  1 1  1  
5 2   2 1 1 1  2 1 1  1 1  2  
5 2   2 1 1 1  1 1 1  1 2  2  
5 2   2 2 1 1  1 1 1  1 1  2  
5 2   2 1 1 2  2 2 1  1 2  2  
5 2   2 2 2 1  1 1 2  1 2  2  
5 2   2 1 1 1  2 2 1  1 2  2  
5 2   2 1 1 2  1 2 1  1 2  2  
5 2   2 1 1 2  2 2 1  1 1  2  
5 2   2 1 2 1  1 1 2  1 2  2  
5 2   2 2 2 1  1 1 1  1 2  2  
5 2   2 2 2 1  1 1 2  1 1  2  
5 2   2 1 1 2  1 2 1  1 1  2  
5 2   2 1 1 1  1 2 1  1 2  2  
5 2   2 1 1 2  1 2 1  1 2  1  
5 2   2 1 2 1  1 1 1  1 2  2  
5 2   2 1 2 1  1 1 2  1 2  1  
5 2   2 1 1 2  1 2 1  2 2  1  

4 0   1 1 1  1 1  1  
4 0   1 1 1  1 1  2  
4 0   1 1 1  1 2  2  
4 0   1 1 2  1 2  2  
4 0   1 1 2  2 1  1  
4 0   1 1 2  2 1  2  
4 0   1 2 2  2 2  1  


==> anc/F_edges2__n8_unlabeled.txt <==
0 0  
1 0   
2 0   1  
2 0   2  
3 0   1 1  1  
3 0   1 1  2  
3 0   1 2  2  
4 0   1 1 1  1 1  1  
4 0   1 1 1  1 1  2  
4 0   1 1 1  1 2  2  
4 0   1 1 2  1 2  2  
4 0   1 1 2  2 1  1  
4 0   1 1 2  2 1  2  
4 0   1 2 2  2 2  1  
5 0   1 1 1 1  1 1 1  1 1  1  
5 0   1 1 1 1  1 1 1  1 1  2  
5 0   1 1 1 1  1 1 1  1 2  2  
5 0   1 1 1 1  1 1 2  1 2  2  
5 0   1 1 1 2  1 1 2  1 2  2  
5 0   1 1 1 1  1 1 2  2 1  1  
5 0   1 1 1 2  1 1 2  2 1  2  
5 0   1 1 1 1  1 1 2  2 1  2  
5 0   1 1 1 2  1 1 2  2 1  1  
5 0   1 1 2 2  1 2 2  2 2  1  
5 0   1 1 1 2  1 2 2  2 2  1  
5 0   1 1 1 1  1 2 2  2 2  1  
5 0   1 1 1 2  1 2 1  2 2  1  
5 0   1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
6 0   1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
6 0   1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
6 0   1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 2  2 1  2  
6 0   1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 1 2  1 1 2  2 1  2  
6 0   1 1 1 1 1  1 1 1 1  1 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 1 2  1 1 2  2 1  1  
6 0   1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
6 0   1 1 1 1 1  1 1 1 2  1 2 1  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
6 0   1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
6 0   1 1 1 1 1  1 1 1 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
6 0   1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
6 0   1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
6 0   1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
6 0   1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 1 1  1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
6 0   1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
6 0   1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
6 0   1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
6 0   1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
6 0   1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
6 0   1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
6 0   1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
6 0   1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 1  2  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 1  2  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 1  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
7 0   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 1  2 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
7 0   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
7 0   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  2 1  2  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  2 1  2  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 2  2 1  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  2  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
7 0   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
7 0   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  2 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
7 0   1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
7 0   1 1 1 1 2 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 2 1  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
7 0   1 1 1 1 2 1  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 1  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 1 1  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
7 0   1 1 1 1 1 1  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 2  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  2  
7 0   1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 2  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 2  2 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 1  1 2 1 2  2 1 2  2 1  2  
7 0   1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
7 0   1 1 1 1 1 1  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 1 2  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
7 0   1 1 1 1 1 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 2 1  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 1  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 1  1  
7 0   1 1 1 1 2 1  1 1 2 1 2  2 1 2 2  2 1 1  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 2  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  1 1 1  2 1  1  
7 0   1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
7 0   1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
7 0   1 1 1 2 2 1  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
7 0   1 1 1 2 2 1  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
7 0   1 1 1 2 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
7 0   1 1 1 1 2 2  1 1 2 1 2  2 1 1 2  1 2 1  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 1  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 1 2  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 1 2  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 1 2  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 1  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 1 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 1  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 1 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 1  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  1 2 2  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 1  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 1  2 1 2  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 1 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  2 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 1  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 1  2 1 2  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 1  2 1 2  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 1  2 2  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 1 2 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 1 2  1 2 2 1  2 2 1  1 2  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 1  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 1  1 2  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 1  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 1 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 1  1 2  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 1  2 2  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 1 2  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 1 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 2 1  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 2  1 2 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 2  1 2 1 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 2  1 2 2 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 2 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 1  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 1 2 2 2  1 2 2 2  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 1  1 1  2  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 2  1 1  2  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 1 1  1 1  2  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 2  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 1 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 1  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  2  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 1 2  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 1  1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 1 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  2 1 1  1 2  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 1 2  2 1 1 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  2 1 2  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 2  2 1 1  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 1 1  2 1 1  2 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 1 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 2 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 2  2 1 2 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 1  2 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 1 2 2  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 2 1  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 2 1  2 1 2 1  2 1 1  1 2  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 2  1 1 2 2 1  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  2 1 1  1 2  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  2 1 2  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  2 1 1 2  2 1 1  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 2  2 1 1 1  2 1 1  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 2  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  1 1 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  1 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 1 2 2 2  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  1 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  1 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  1 2 2  1 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  1 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  1 2 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  1 2 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  1 2 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 1 2 2 2  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 1  1 1 1 2 2 2  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 1 2 2 2  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 1 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  2 2 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 2  2 2 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 1 2 1  1 1 2 1 1  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 1 2 1 1  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 1 2 2 1  2 1 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 1 2  1 2 2 2 1  2 2 2 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 1 2  1 2 2 2 1  2 2 2 1  1 1 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 2 1 1 2  1 2 2 2 1  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 1 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 1  1 2 2 1 1  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 1  1 2 2 1 2  2 2 2 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 1  1 2 2 1 2  2 2 2 1  1 1 1  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 1  1 2 2 1 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 2  1 2 2 1 1  2 2 2 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 2  1 2 2 1 2  2 2 2 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 2  1 2 2 1 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 1  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 2  1 2 2 2 1  2 2 2 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 2  1 2 2 2 1  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 2 1 2 2  1 2 2 1 1  2 2 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 2 1 2 2  1 2 2 1 2  2 2 2 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 2 1 2 2  1 2 2 1 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 2 1 2 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 2 1 2 1  2 2 1 2  1 1 1  1 1  2  
8 0   1 1 1 1 1 1 2  1 1 1 2 2 1  1 2 1 2 2  2 2 2 1  1 1 1  1 2  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 1 2  2 2 2 1  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 1 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 2 1  2 2 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 2 1  2 2 1 1  1 1 2  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 2 1  2 2 1 2  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 2 1  2 2 1 1  1 1 2  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 2 1  2 2 1 2  1 1 1  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 2 2  2 2 1 2  1 1 1  2 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 2 1 2  1 2 1 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 2 1 2 1  2 1 2 1  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 2 1 2 1  2 1 2 1  2 1 2  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 2 1 2 1  2 1 2 1  2 1 2  1 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 2 1 2 1  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 2 1 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 2 1 2 1  2 1 2 1  2 1 2  2 1  2  
8 0   1 1 1 1 2 1 2  1 1 1 2 1 2  1 2 1 2 2  2 1 2 2  2 1 1  2 1  1  
8 0   1 1 1 1 2 1 1  1 1 1 2 2 2  1 2 1 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 2 1 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 1 2 2 2  1 2 1 2 2  2 1 2 2  2 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 2 2 1 2  1 2 2 1 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 2 2 2 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 1 2 2 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 2 2 2  1 1 2 2 2 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  
8 0   1 1 1 1 1 2 2  1 1 1 1 2 2  1 2 2 1 1  2 2 1 1  1 1 1  1 1  1  
8 0   1 1 1 1 2 1 2  1 1 2 1 2 1  2 1 2 2 1  2 1 1 2  1 1 1  1 1  2  
8 0   1 1 1 2 2 1 2  1 1 2 2 2 1  2 1 2 1 1  2 1 1 2  1 1 1  1 1  2  
8 0   1 1 1 2 2 1 2  1 1 2 2 2 1  2 1 2 1 2  2 1 2 1  1 1 1  1 1  2  
8 0   1 1 1 2 2 2 2  1 1 2 2 2 2  1 2 2 2 2  2 2 2 2  1 1 1  1 1  1  


==> anc/F_edges2__obj_BIG_384.txt <==
10000  6 0   1 2 1 1 2  2 1 1 2  2 1 1  2 1  2

0 -2304
60000  5  0   2 1 1 2  2 1 1   2 1   2


This is computing lower bound on C_5^+ subject to
C_5 >= 0.0384 

The objective function is scaled by 10000 to get integer
coefficients in the dat-s and also the solution of the
dat-s to be integer. 
Since we want an exact rounding, we need both integer entries
and integer solution.

The constraint would be
0 -0.034
1  5  0   2 1 1 2  2 1 1   2 1   2
but it is scaled for integer entries in dat-s file.

Computed on 6 vertices.

==> anc/F_edges2__obj_BIG_8.txt <==
28  6 0   1 2 1 1 2  2 1 1 2  2 1 1  2 1  2

0 -2142
63000  5  0   2 1 1 2  2 1 1   2 1   2


This is computing lower bound on C_5^+ subject to
C_5 >= 0.034 

The objective function is scaled by 28 to get integer
coefficients in the dat-s file when computed on 8 vertices.


The constraint would be
0 -0.034
1  5  0   2 1 1 2  2 1 1   2 1   2
but it is scaled for integer entries in dat-s file.


==> anc/F_edges2__obj_C5.txt <==
1 5 0  2 1 1 2  2 1 1  2 1  2

This is just counting number of C_5s
It can be used when enumerating all graphs on up to 9 vertices
and computing density of C_5 in them.

==> anc/calculation.sage <==
# This performs caluclation for
# n >= 10. It performs one calculation for n up to 100
# and another for n >= 100.


# on 8 vertices
slope=4.57771
shift=0.095058


print "If bounds are incorrect, it will be reported extra!"
print "  n |   dn   |  1-1/n  |  d(C_5^+)/3d(C_5)"
for n in range(10,101):
	dn = (floor(n/5)*floor((n+1)/5)*floor((n+2)/5)*floor((n+3)/5)*floor((n+4)/5))/(n^5)*factorial(5)
	needed_bound = float(1-1/n)
	obtained_bound = (slope*(dn-0.034) + shift)/(3*dn)
	if (needed_bound > obtained_bound):
		print "ERROR for n=",n
	print "{:>3}  {:<8.3}  {:<8.6}  {:<9.7}".format(n, float(dn),needed_bound, obtained_bound)

# Here comes the  calculation for dn

print

print "Calculation for n>=100, cases for n = i mod 5"
var('n')
var('i')

dn= factorial(5) * ((n+5-i)/5)^i * ((n-i)/5)^(5-i) / n^5
rhs=0.0384*(1-50/n^2)
for i_test in range(5):
    print "n =",i,"mod 5:",expand(dn(i=i_test) - rhs)
print "Notice the largest term 1/n^2 has positive coefficient."
print "n >= 100 is enough to make it positive for all bigger n."


==> anc/flag_small.cpp <==
/* 

Compile using  
g++
Optionally with -fopenmp
 
 
Files and file formats:
 
 Problem:
    min/max c_1xG_1 + c_2xG_2 + c_3xG_3
 subject to
    c_4xG_4 + c_5xG_5 + c_6 \geq 0
    c_7xG_7 + c_8xG_8 + c_9 \geq 0
 
 Objective file: (F_edges2__objective.txt)
   c_1 G_1
   c_2 G_2
   c_3 G_3
 0
   c_6
   c_4 G_5
   c_5 G_5
 0
   c_9
   c_7 G_7
   c_8 G_8
 0
 Optional program description (that does not start with a number)

 */

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <iterator>
#include <vector>
#include <vector>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cstdlib>
#include <cmath>
#include <limits> 
#include <unistd.h>
#include <iomanip>  

using namespace std;

#define G_COLORED_EDGES 2

/*
#define USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE // When computing the density for objective function, it uses count instead of density. 
                                 // Usefull if you are shooting for exact result and want the SDP to have integers in the input. Alternatively, same could be
                                 // achieved by properly changing the objective function but it gives chance for rounding errors
#define G_USE_PERMITTED_SUBFLAGS // If the number of forbidden subflags of some size is too big, you may enumerate permitted subflags of some size in addition
                                  // to forbidden subflags
#define WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS  // it will modify the linear constraints by multiplying them by some constant and hope the numbers
                                  // from linear constraints that appear in the sdp will be integers

 
// Tweaks - maybe not used

#define G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS     // Usefull when loading some 'dirty' input
#define G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS   //
#define G_EARLY_FORBIDDEN_TEST_IN_GENERATING  // when coloring edges, test for forbidden graphs after every subgraph 0...x is entirely colored
#define G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       // really slow, dont do this

 */


#ifndef V
#define V      11  // Maximum number of vertices of flags. If you know you need smaller, use smaller - will be faster and less memory consuming
#endif

#define G_NOT_ALL_FLAGS_USED // Some extra warnings if there are unexpected flags. This should be enabled

#define G_USING_ZERO_AS_ANY_COLOR // If something has color 0, it is considered to have anycolor or being uncolored. Usefull when trying to find extensions of some graph

#define G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS // Will be slower, but if not defined. But if you don't trust the program, comment it :-)

#define USE_REDUCED_TYPES // 4 4 1:123  and 4 4 1:234 are considered redundant and only one is used. This you want to have on. Not having it is stupid unless you have ordered vertices


#define MAX_FLAG_TYPES  300000 // Just a constant - raise if neded - means different theta

//#define WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS

#ifdef G_COLORED_EDGES
#define COLORS_EDGES (G_COLORED_EDGES+1)
#endif


bool g_use_simple_linear_constraints = true;
vector<int>  g_use_simple_linear_constraints_list;




// This is the main class that holds a flag. 
class flag
{
public:
    flag()
    {
		m_Theta = 0;
		m_vertices = 0;
    }
    
    virtual ~flag()
    {
        
    }
    
    
    
  
    
    void make_all_vertices_labeled()
    {
        m_Theta = m_vertices;
    }
    
    bool is_labeled(const int v) const
    {
        assert(v < m_vertices);
        return  v < m_Theta;
    }
    
    // returns the number of labeled vertices
    int labeled_vertices_cnt() const
    {
        return m_Theta;
    }    

    
    // First m_Theta vertices are considered labeled in that order
    void set_Theta(int Theta)
    {
        // if !G_ORDERED_VERTICES, then the labeled vertices are first. Not true for ordered.
        assert(Theta <= m_vertices);
        m_Theta = Theta;
    }
    
	
    int get_Theta()
    {
        return m_Theta;
    }
    
    void set_vertices_and_Theta(int vertices, int Theta)
    {
        set_vertices(vertices);
        set_Theta(Theta);
    }
	
	
    // set the nymber of vertices and clears the graph
    void set_vertices(int vertices)
    {
        assert(vertices <= V);
        m_vertices = vertices;
        

		
#ifdef G_COLORED_EDGES
        for (int u = 0; u < V; u++)
        {
	        for (int v = 0; v < V; v++)
	        {
	            m_color_edge[u][v] = 0;
	        }
	    }
        
        m_colored_edges[0] = e();
        for (int c = 1; c < COLORS_EDGES; c++)  m_colored_edges[c] = 0;
#endif

        
    }


#ifdef G_COLORED_EDGES
    void color_edge(int u, int v, int color)
    {
    	assert(u != v);
    	assert(u < m_vertices);
    	assert(color >= 0);
        assert(color < COLORS_EDGES);
        
    	int old_color = m_color_edge[u][v];
        
    	m_colored_edges[old_color]--;
    	
        m_color_edge[u][v] = m_color_edge[v][u] = color;
    	
    	m_colored_edges[color]++;

    }
#endif
    
// Sequence of functions for checking if two flags have the same type //
private:
    // TODO: This sequence could be rewritten by using early check and no need
    // for creating copies of F - could be more effective.
    bool have_same_type_colorblind_colored_3edges(const flag &h) const
    {
        return have_same_type_colorblind_colored_edges(h);
    }
    
    
    bool have_same_type_colorblind_colored_edges(const flag &h) const
    {
        return have_same_type_colorblind_oriented_edges(h);
    }
    
    bool have_same_type_colorblind_oriented_edges(const flag &h) const
    {
        return have_same_type_colorblind_vertices(h);
    }
    
    bool have_same_type_colorblind_vertices(const flag &h) const
    {
        return have_same_type_not_colorblind(h);
    }

    bool have_same_type_not_colorblind(const flag &f) const
    {
        //if (m_Theta != f.m_Theta) return false;
        //if (m_Theta == 0) return true;
        
        
        
#ifdef G_COLORED_EDGES
        assert(m_Theta < V);
        for (int u = 0; u < m_Theta; u ++)
            for (int v = u+1; v < m_Theta; v++)
            {
#ifdef G_USING_ZERO_AS_ANY_COLOR
                if (m_color_edge[u][v] == 0 || f.m_color_edge[u][v] == 0) continue;
#endif            
                if (m_color_edge[u][v] != f.m_color_edge[u][v]) return false;
            }
#endif
        
        
        
        
        
        
        return true;
    }
    

public:    
    // This is the function to call in general program
    bool have_same_type(const flag &f) const
    {
        if (m_Theta == 0 && f.m_Theta == 0) return true;
        if (labeled_vertices_cnt() != f.labeled_vertices_cnt()) return false;
        
        return have_same_type_colorblind_colored_3edges(f);
    }
    
    
    bool is_isomorphic_to_colorblind_colored_3edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_colored_edges(h);
    }
    
    bool is_isomorphic_to_colorblind_colored_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_oriented_edges(h);
    }
    
    bool is_isomorphic_to_colorblind_oriented_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_vertices(h);
    }
    
    bool is_isomorphic_to_colorblind_vertices(const flag &h) const
    {
        return is_isomorphic_to_not_colorblind(h);
    }
    
    bool is_isomorphic_to(const flag &h) const
    {
        // Just a quick kill
        if (m_vertices != h.m_vertices) 
        {
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
            return false;
        }
        
        //cerr << "Testing " << h.print() << " and " << print() << endl;
        
        return is_isomorphic_to_colorblind_colored_3edges(h);
    }
	
	
	// perm is mapping vertices of h to vertices of this. pv is a candidate for
	// mapping of v, all vertices before v are already mapped.
	bool is_map_up_to_v_correct(int v, int pv, const int *perm, const flag &h) const
	{
			
						
#ifdef G_COLORED_EDGES
      // check edges, 0 as joker
      for (int u = 0; u < v; u++)
         if (m_color_edge[perm[u]][pv] != h.m_color_edge[u][v] && m_color_edge[perm[u]][pv] != 0 && h.m_color_edge[u][v] != 0) return false;        
#endif


        
        

        
		return true;
	}

    bool is_mapping_an_equality(int *perm, const flag &h) const
    {
#ifdef G_COLORED_EDGES
        //	check coloring
        for (int u = 0; u < m_vertices; u++)
        {
            for (int x = u+1; x < m_vertices; x++)
            {
                if (m_color_edge[perm[u]][perm[x]] == 0 || h.m_color_edge[u][x]==0) continue;
                if (m_color_edge[perm[u]][perm[x]] != h.m_color_edge[u][x]) return false;
            }
        }
#endif
        
        return true;
    }
    
    // Real isomorphism testing
	bool make_perm_isomorphic(int v, int *perm, bool *used, const flag &h) const
	{
		// Test if the permutation is isomorphism
		if (v >= m_vertices)
		{
#ifndef G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS
            assert(is_mapping_an_equality(perm,h) == true);
#endif
            
			return true;
		}

		for (int pv = m_Theta; pv < m_vertices; pv++)
		{
			// check if used
			if (used[pv]) continue;

			if (!is_map_up_to_v_correct(v, pv, perm, h)) continue;

            
			perm[v] = pv;
			used[pv]  = true;
			
			if (make_perm_isomorphic(v+1, perm, used, h)) return true;
			
			used[pv]  = false;
		}
		
		return false;
	}
	
	
	bool is_isomorphic_to_not_colorblind(const flag &h) const
	{
        //if (labeled_vertices_cnt() > 0)
        //    cerr << "Starting testing not colorblind " << print() <<" and "<< h.print() << endl;

        
        // quick check
        if (m_vertices != h.m_vertices) 
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of vertices " << endl;
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of labeled vertices " << labeled_vertices_cnt() << " " << h.labeled_vertices_cnt() << endl;
            return false;
        }
		
#ifdef G_COLORED_EDGES
        for (int c = 0; c < COLORS_EDGES; c++)
        {
            //if (m_vertices==0)
            //    cerr << c << "  " << m_colored_edges[c] << " " << h.m_colored_edges[c] << endl;
	        if (m_colored_edges[c] >  h.m_colored_edges[c]+h.m_colored_edges[0]) return false;
            if (m_colored_edges[c]+h.m_colored_edges[0] <  h.m_colored_edges[c]) return false;
	    }
#endif

		// Check for same type
		if (!have_same_type_not_colorblind(h)) return false;
		
		// try check all permutations --- WASTING HERE!!!!!!!!
		int perm[V];
		bool used[V];

		// Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
		
        return make_perm_isomorphic(m_Theta, perm, used, h);
	}

    
    void create_minlex_signature_blind_3edges(const flag &h, string &lex_min) const
    {
        string Hprint = h.print("");
        if (Hprint.compare(lex_min) < 0)
        {
            lex_min = Hprint;
        }
    }
    
    void create_minlex_signature_blind_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_3edges(h, lex_min);
    }
    
    void create_minlex_signature_oriented_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_edges(h,lex_min);
    }
    
    
    void create_minlex_signature_blind_vertices(const flag &h, string &lex_min) const
    {
        create_minlex_signature_oriented_edges(h, lex_min);
    }

        
    void create_minlex_signature()
    {
    }


    void get_type_subflag(flag &f) const
    {
        const int mapping[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        f.as_subflag(*this,mapping,m_Theta,m_Theta);        
    }
    
    
    // removes two vertices
    void remove_vertices(int u, int v)
    {
        int mapping[V];
        
        int id = 0;
        for (int i = 0; i < m_vertices;i++)
        {
            if (i == u || i == v) continue;
            mapping[id++] = i;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-2, 0);
        
        *this = h;
    }

    void remove_labeled_vertices()
    {
        if (m_Theta == 0)
            return;
        
        int mapping[V];
        
        for (int i = 0; i < m_vertices-m_Theta;i++)
        {
            mapping[i] = i+m_Theta;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-m_Theta, 0);
        
        *this = h;
    }
    
    void as_subflag(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
		
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
            }
#endif

    }
    


    
    
        
    int e()
    {
        return (m_vertices*(m_vertices-1))/2;
    }
    
    int e3()
    {
        return (m_vertices*(m_vertices-1)*(m_vertices-2))/6;
    }	
	
	
    bool contains_as_subflag_map_rest(const flag &g, int* mapping, int next_to_map, int first_available) const
    {
        if (next_to_map >= g.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
            
            //This may happen!!
            // assert(g.m_Theta == 0);
         
            //cerr << "Testing " << h.print() << " and " << g.print() << endl;

            
            if (h.is_isomorphic_to(g))
            {
                return true;
            }
                         
            return false;
        }
        
        if (first_available < g.m_Theta)
        {
            mapping[next_to_map] = first_available;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,first_available+1)) return true;            
        }
        else
        {
        for (int i = first_available; i < m_vertices; i++)
        {
            mapping[next_to_map] = i;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,i+1)) return true;
        }
        }
        
        return false;
    }
    
    // Count density of g as a subflags
    bool contains_as_subflag(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return false;
        
        int mapping[g.m_vertices];
                
        return contains_as_subflag_map_rest(g,mapping,0,0);        
    }
    
    
	void density_subflag_map_rest(const flag &g, int &total, int &good, int* mapping, int next_to_map, int first_available) const
	{
		if (next_to_map >= g.m_vertices)
		{
			flag h;
			h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
			
			assert(g.m_Theta == 0);
			
			if (h.is_isomorphic_to(g)) good++;
			
			total++;
			return;
		}
		
		for (int i = first_available; i < m_vertices; i++)
		{
			mapping[next_to_map] = i;
			density_subflag_map_rest(g,total,good,mapping,next_to_map+1,i+1);
		}
	}
	
	// Count density of g as a subflags
    double density_subflag(const flag &g) const
    {
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
        return (double)good/(double)total;
	}

	int count_subflag(const flag &g) const
	{
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
      return good;
	}
    
    
    void count_labeled_copies_of_map_rest(const flag &g_labeled, int &good_maps, int* mapping, int *used, int next_to_map) const
    {
        if (next_to_map >= g_labeled.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g_labeled.m_vertices, g_labeled.m_Theta);
            
            assert(g_labeled.m_Theta == g_labeled.m_vertices);
            
            if (h.have_same_type(g_labeled)) good_maps++;

            return;
        }
        
        for (int i = 0; i < m_vertices; i++)
        {
            if (used[i]) continue;
            mapping[next_to_map] = i;
            used[i] = 1;
            count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,next_to_map+1);
            used[i] = 0;
        }
    }
    

    int count_labeled_copies_of(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return 0;
       
        // This does not work correctly for unlabeled graphs
        assert(g.m_Theta == 0 && m_Theta == 0);
        
        
        // We use have_same_type to check correct mappings...
        flag g_labeled = g;
        g_labeled.m_Theta = g.m_vertices;
        
        int mapping[g.m_vertices];
        int used[m_vertices];
        for (int i = 0; i < m_vertices; i++)
        {
            used[i] = 0;
        }
        
        int good_maps = 0;
        
        count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,0);
        
        return good_maps;
    }
    
    
    
    void generate_subflags_of_size_n_rest(int n, vector<flag> &subflags, int* mapping, int next_to_map, int first_available, const vector<int> &available_to_map) const
    {
        if (next_to_map >= n)
        {
            flag h;
            h.as_subflag(*this, mapping, n, 0);
            bool h_is_new = true;
            for (int i = 0; i < (int)subflags.size(); ++i)
            {
                if (h.is_isomorphic_to(subflags[i])) 
                {
                    h_is_new = false;
                    break;
                } 
            }
            if (h_is_new) subflags.push_back(h);            
            return;
        }
        
        for (int i = first_available; i < (int)available_to_map.size()-(n-next_to_map); i++)
        {
            mapping[next_to_map] = available_to_map[i];
            generate_subflags_of_size_n_rest(n,subflags,mapping,next_to_map+1,i+1,available_to_map);
        }
    }
   
    
    // Could be written as a template with size of in_subflag - should be faster
    // an/or with arrays
    // if in_subrgaph is specified, then only subflags containing in_subrgaph are generated
    int generate_subflags_of_size_n(int n, vector<flag> &subflags, const vector<int> &in_subflag = vector<int>()) const
    {
        if (n > m_vertices) return 0;
        
        // This does not work correctly for unlabeled graphs
        assert(m_Theta == 0);
                
        int mapping[n];
        
        vector<int> available_to_map;
        for (int i = 0; i < m_vertices; i++)
            if (find(in_subflag.begin(), in_subflag.end(), i) == in_subflag.end()) 
                available_to_map.push_back(i);
        
        for (int i = 0; i < (int)in_subflag.size(); i++)
            mapping[i] = in_subflag[i];
        
        generate_subflags_of_size_n_rest(n, subflags, mapping, (int)in_subflag.size(),0,in_subflag);
        
        return (int)subflags.size();
    }
    
    
    
    
    // Copy data from g if the number of vertices of g is <= current number
    void copy_from(const flag &g)
    {
        assert(m_vertices >= g.m_vertices);
     
        

        
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < g.m_vertices-1; x++)
            for (int y = x+1; y < g.m_vertices; y++)
            {
                color_edge(x,y,g.m_color_edge[x][y]);
            }        
#endif        
    }
    
/***************************************************************************************************************** Printing ****************/
	void print_for_human() const
	{
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		cout << m_vertices << " " << m_Theta << " ";
		
		
		cout << endl;
	}

    template<typename T>
    string print_latex(bool use_label, const T &graph_label) const
    {
        if (m_vertices == 0)
        {
            return "";
        }
        
        stringstream ss;
        
        // Prints the number of vertices, zero as not type and then part of the diagonal matrix
        ss << "\\begin{tikzpicture}\\outercycle{" << m_vertices+1 << "}{" << m_vertices << "}\n";
        
#ifdef G_COLORED_EDGES
        for (int u = 0; u < m_vertices; u++)
        {
            for (int v = u+1; v < m_vertices; v++)
            {
                ss << "\\draw[edge_color" << m_color_edge[u][v] << "] (x"<<u<<")--(x"<<v<<");"; 
            }
            ss << "  ";
        }
        ss << endl;
#endif
      
        for (int i = 0; i < m_vertices; i++)
        {
            if (i < m_Theta)
                ss << "\\draw (x"<<i<<") node[labeled_vertex]{};";
            else
                ss << "\\draw (x"<<i<<") node[unlabeled_vertex]{};";
        }
        ss << endl;
        
        
        if (use_label)
        {
            ss << "\\draw (labelpoint) node{"<<graph_label<<"};" << endl;
        }
        ss << "\\end{tikzpicture}" << endl;
        
        return ss.str();
    }
    
    
	
	string print(const string &delimeter=" ") const
	{
		stringstream ss;
		
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		ss << m_vertices << delimeter << m_Theta << delimeter << delimeter;

#ifdef G_COLORED_EDGES
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
				ss << delimeter << m_color_edge[u][v];
            ss << delimeter;
		}
#endif
        
		return ss.str();
	}
    
	
	
    
/***************************************************************************************************************** Loading ****************/	
	void load_from_string(const char *str)
	{
		stringstream s(str);
		load_from_stream(s, -1, -1);
	}
		
	
   bool load_from_stream(istream &stream, int assumed_vertices, int assumed_theta)
   {
		int vertices, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false; 

#ifdef G_VERBOSE_OUTPUT
        if (assumed_theta != -1 && theta != assumed_theta)
        {
            cerr << "Err: assumed theta " << assumed_theta << " but loaded " <<  theta << " for " << vertices << " vertices " << endl;
        }
#endif       
		assert(assumed_theta == -1 || theta == assumed_theta);
        assert(assumed_vertices == -1 || assumed_vertices == vertices);
		set_vertices_and_Theta(vertices, theta);
		
		
#ifdef G_COLORED_EDGES
		int color;
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
#endif
       
       //cerr << print() << endl;
       
       create_minlex_signature();

		return true;
	}

public:
    
    flag& operator=(const flag& f)
    {
        m_vertices = f.m_vertices;
        m_Theta    = f.m_Theta;

        
        
        
#ifdef G_COLORED_EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                {
                    m_color_edge[i][j] = f.m_color_edge[i][j];
                }
        
        for (int i = 0; i < COLORS_EDGES; i++)
        {
            m_colored_edges[i] = f.m_colored_edges[i];
        }         
        
#endif
        
        return *this;
    }
    
		
	int m_vertices;  // number of vertices
    int m_Theta;     // number of labeled vertices in case of not ordered. Binary string which are labeled in ordered
 	
//	int m_id; // id of the original flag

    
	
	
#ifdef G_COLORED_EDGES
	int m_color_edge[V][V];  // adjacency matrix
//	int m_colored_deg[V][COLORS_EDGES]; // number of edges from each vertex of a particular color
	int m_colored_edges[COLORS_EDGES]; // number of edges of each color
//	vector<int> m_deg_sorted;
//	bool m_deg_sorted_valid;
#endif
 
    
};


class flag_and_coefficient
{
public:
	flag   g;
	double coefficient;
};


// Try if the number should be actuallly rounded
double smart_round(double d)
{
    double dr = round(d);
    if (abs(dr-d) < 0.00000001) return dr;
    return d;
}


// constraint is of the form...  m_flag + m_constant >= 0
class linear_constraint
{
public:
    linear_constraint()
    {
        m_checked = false; 
        m_labeled_vertices_in_type_cnt = 0;
    }
    
    
    bool check_constraint()
    {
        if (m_entries.size() == 0) 
        {
            m_checked = false;
            //m_same_types = false;
            return false;
        }
        
        m_entries_max_size = m_entries[0].g.m_vertices;
        
        for (int i = 1; i < (int)m_entries.size(); i++)
        {
            if (! m_entries[0].g.have_same_type(m_entries[i].g))
            {
                m_checked = false;
                return false;
            }
            if (m_entries_max_size < m_entries[i].g.m_vertices)
            {
                m_entries_max_size = m_entries[i].g.m_vertices;
            }
        }
        
        m_labeled_vertices_in_type_cnt = m_entries[0].g.labeled_vertices_cnt();
        
        m_entries[0].g.get_type_subflag(m_type);
        
        m_checked = true;

//        m_same_types = true;
        
        if (m_constant != 0)
        {
            flag_and_coefficient fc;
            fc.g = m_type;
            fc.coefficient = m_constant;
            m_entries.push_back(fc);
            m_constant = 0;
        }
        
        return false;
    }
    
    string print()
    {
        stringstream ss;
        ss << "0 " << m_constant << endl;
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            ss.precision(17);
            ss << m_entries[i].coefficient << " " << m_entries[i].g.print() << endl;
        }
        return ss.str();
    }
    
    void add_entry(const flag_and_coefficient& fc)
    {
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            if (m_entries[i].g.is_isomorphic_to(fc.g))
            {
                m_entries[i].coefficient += fc.coefficient;
                if (m_entries[i].coefficient == 0)
                {
                    m_entries.erase(m_entries.begin()+i);
                }
                return;
            }
        }
        m_entries.push_back(fc);
    }
    
public:
	vector<flag_and_coefficient> m_entries;
	double m_constant;
    
    bool   m_checked;
    //bool   m_same_types;  // true if the entries are of same type and size 
    int    m_entries_max_size;
    int    m_labeled_vertices_in_type_cnt;
    
    flag   m_type;
};




vector<flag> g_unlabeled_flags[V+1];
vector<flag> g_types[V+1]; // types - it is just same as g_unlabeled_flags, but all vertices are labeled :-) Used for reduced types
vector<vector<flag> >  g_flags; // flags to process using multiplication - every type&size is a separate list


vector<linear_constraint> g_linear_constraints;
vector<flag_and_coefficient> g_objective_combination;
vector<flag> g_forbidden_subflags;
vector<flag> g_forbidden_subflags_by_size[V+1];
vector<flag> g_no_slack_flags; // means no slack in CSDP
string       g_program_description;  // loaded from the objective function







int binomial(int n, int k) {
    int b = 1;
    for (int i = 0; i < k; ++i) {
        b *= (n - i);
        b /= (i + 1);
    }
    return b;
}

int factorial(int n) {
    int b = 1;
    for (int i = 2; i <= n; i++) {
        b *= i;
    }
    return b;
}


#ifdef DONT_USE_C11
double stod(const string&  str)
{
    stringstream ss(str);
    double d;
    ss >> d;
    return d;
}

string to_string (long long val)
{
    stringstream ss;
    ss << val;
    return ss.str();
}
#endif


string filename_prefix()
{
    stringstream filename;
    
    filename << "F"
#ifdef G_COLORED_EDGES
    << "_edges" << COLORS_EDGES-1
#endif
    ;
    return filename.str();
}




inline int find_flag_in_list(const flag &f, const vector<flag> &fv)
{
    for (int i = 0; i < (int)fv.size(); ++i)
    {
        if (f.is_isomorphic_to(fv[i]))
        {
            return i;
        }
    }
    return -1;
}

inline int get_flag_type_in_list(const flag& f, vector< vector<flag> > &flags)
{
#ifdef USE_REDUCED_TYPES
    const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30};
    flag f_type;
    f_type.as_subflag(f,identity,f.m_Theta,0);
#endif 
    
    // Find correct type
    for (int i = 0; i < (int)flags.size(); i++)
    {
        if (flags[i].size() == 0)
        {
            cerr << "Some bug" << endl;
        }
        if (f.have_same_type(flags[i][0])) return i;
#ifdef USE_REDUCED_TYPES
        if (f.m_Theta == flags[i][0].m_Theta)
        {
            flag g_flags_type;
            g_flags_type.as_subflag(flags[i][0],identity,flags[i][0].m_Theta,0);
            if (g_flags_type.is_isomorphic_to(f_type))
                return -2;
        }
#endif        
        
    }
    
    return -1;
}

inline void include_flag_in_list(const flag& f, vector< vector<flag> > &flags, int id = -3, bool ignore_reduced_types = true)
{
    if (id == -3)
    {
        id = get_flag_type_in_list(f, flags);
    }
#ifdef  USE_REDUCED_TYPES   
    if (id == -2 && ignore_reduced_types) return;
#endif   
    if (id == -1 || id == -2)
    {
        vector<flag> new_type_list;
        new_type_list.push_back(f);
        flags.push_back(new_type_list);
        return;
    }
    
    flags[id].push_back(f);
}


inline void include_flag_in_list_if_new(const flag& f, vector< vector<flag> > &flags, bool ignore_reduced_types = true)
{
    int id = get_flag_type_in_list(f, flags);
#ifdef USE_REDUCED_TYPES
    if (id == -2 && ignore_reduced_types) 
    {
        return;
    }
#endif
    if (id == -1 || id == -2)
    {
//        cerr << "new type" << endl;
        include_flag_in_list(f, flags, id,ignore_reduced_types);
        return;
    }
    
    if (find_flag_in_list(f,flags[id]) != -1)
    {
//        cerr << "duplicate" << endl;
        return;   
    }
//    cerr << "new for known type" << f.print() << endl;
    flags[id].push_back(f);
}





inline bool is_flag_forbidden(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        //cerr << "Testing " << g.print() << " and " << g_forbidden_subflags[i].print() << endl;
        if (g.contains_as_subflag(g_forbidden_subflags[i])) 
        {
            //cerr << "Forbidding " << g.print() << " because of " << g_forbidden_subflags[i].print() << endl;
            return true;
        }
    }
    return false;
}

//#ifdef G_USE_PERMITTED_SUBFLAGS  not used in early generation - maybe should be... ?
inline bool is_flag_forbidden_avoid_zeros(const flag &g, const vector<int> &in_subrgaph = vector<int>())
{
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        //if (g_permitted_subflags[i].size() == 0) continue;        
        if (g_forbidden_subflags_by_size[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list, in_subrgaph);
                
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
// Do not check subgraphs that are not fully colored
#ifdef G_COLORED_EDGES            
            if (subflags_list[j].m_colored_edges[0] > 0) continue;
#endif            
            if (find_flag_in_list(subflags_list[j], g_forbidden_subflags_by_size[i]) != -1) return true;
        }
    }
    return false;
}

/*
inline bool is_flag_forbidden_noninduced(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        if (g.has_as_notinduced_subflag(g_forbidden_subflags[i])) return true;
    }
    return false;
}
*/

inline bool g_already_in_known_flags(flag &g, vector<flag> &flag_list)
{
    for (unsigned int i = 0; i < flag_list.size(); i++)
    {
        if (flag_list[i].is_isomorphic_to(g))
        {
            return true;
        }
    }
    return false;
}

inline void add_g_to_known_flags(flag &g, vector<flag> &flag_list)
{
    flag_list.push_back(g);
    //if (g.m_3edges_cnt >= 20)
    {
    //    cerr << g.print() << endl;
    }
}


#ifdef G_COLORED_EDGES
void try_color_edge(flag &g, int u, int v, vector<flag> &flag_list)
{
    if (v >= g.m_vertices || v == u)
    {
        u++;
        v = u+1;
#ifdef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
        // test if graph on vertices 0...u is not forbidden
        const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        flag g_to_u;
        g_to_u.as_subflag(g,identity, u+1, 0);
        
        cerr << "Testing " << g_to_u.print() << endl;
        
        if (is_flag_forbidden(g_to_u)) return;
#endif
    }
    if (v >= g.m_vertices)
    {
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
        //		add_g_to_known_flags(flagh_list);
        return;
    }
    
    
    // Color only uncolored edges.....
    if (g.m_color_edge[u][v] == 0)
    {
// Either color 1 us used for blow-up or for tournaments it is not used at all
// since color 1 does not change orientation
#if defined(G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY) || defined(G_TOURNAMENT)         
        for (int color = 2; color < COLORS_EDGES; color++)
#else
        for (int color = 1; color < COLORS_EDGES; color++)
#endif
        {
            g.color_edge(u,v,color);
            try_color_edge(g,u,v+1,flag_list);
        }
        g.color_edge(u,v,0);
    }
    else
    {
        try_color_edge(g,u,v+1,flag_list);
    }
}
#endif







void extensions_of_g_edges(flag &g, vector<flag> &flag_list)
{
    //cerr << "Generating extensions of " << g.print() << endl;
    
#ifdef G_COLORED_EDGES
    try_color_edge(g,0,1,flag_list);
    return;
#endif    
}





void extensions_of_g(flag &g, vector<flag> &flag_list)
{
    extensions_of_g_edges(g,flag_list);
}



// u is original, v will be a copy
// edges containing both will have color 1
void duplicate_vertex_u_to_v(flag &g, int u, int v)
{

#ifdef G_COLORED_EDGES
    
    for (int x = 0; x < g.m_vertices-1; x++)
    {
        if (x == u) 
            g.color_edge(v,x,1);
        else
            g.color_edge(v,x,g.m_color_edge[u][x]);
    }
#endif


    
}





///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)


// Rest of F2 is also piskced as a subset
void pick_F2_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F2.m_vertices)
    {
        flag H_F2;
        H_F2.as_subflag(H, mapping_F2, F2.m_vertices, F2.m_Theta);
        if (!H_F2.is_isomorphic_to(F2)) return;
		
        good_maps++;
        
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F2.m_Theta) min_vertex = mapping_F2[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F2[next_to_map] = v;
        pick_F2_mapping(F1,F2,H,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
    
}

// Rest of F1 is picked only as a subset
void pick_F1_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F1, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_vertices)
    {
		//cout << "." << endl;

        // Check if the mapping is corect!
        flag H_F1;
        H_F1.as_subflag(H, mapping_F1, F1.m_vertices,F1.m_Theta);
		
        if (!H_F1.is_isomorphic_to(F1)) return;
        
        pick_F2_mapping(F1,F2,H,mapping_F2,F2.m_Theta,used_from_H,good_maps);
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F1.m_Theta) min_vertex = mapping_F1[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F1[next_to_map] = v;
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
}

// Theta mapping is picked as all permutations...
void pick_theta_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_theta, int next_to_map, bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_Theta)
    {
        int mapping_F1[F1.m_vertices];
        int mapping_F2[F2.m_vertices];
        for (int i = 0; i < F1.m_Theta; i++)
        {
            mapping_F2[i] = mapping_F1[i] = mapping_theta[i];
        }
				
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2, F1.m_Theta, used_from_H,good_maps);
        return;
    }
	
    for (int v = 0; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        if (!H.is_map_up_to_v_correct(next_to_map, v, mapping_theta, F1)) continue;
       
         used_from_H[v] = true;
         mapping_theta[next_to_map] = v;
         pick_theta_mapping(F1,F2,H,mapping_theta,next_to_map+1,used_from_H,good_maps);
		 used_from_H[v] = false;
    }
}

inline double P_F1_F2_IN_H(const flag &F1, const flag &F2, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);

#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
	for (int c = 1; c < COLORS_EDGES; c++)
	{
        //		cout << "e" << endl;
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
        if (F2.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
	}
#endif

		
    int mapping_theta[F1.m_Theta];
    bool used_from_H[H.m_vertices];
    
    for (int i = 0; i < H.m_vertices; i++)
    {
        used_from_H[i] = false;
    }
	
    int good_maps = 0;
    pick_theta_mapping(F1,F2,H,mapping_theta,0,used_from_H,good_maps);
	
    
    int all_maps = 1;
#ifndef WRITE_INTEGER_DENSITIES_FOR_FLAGS
    for (int i = 0; i < F1.m_Theta; i++) all_maps *= (H.m_vertices-i);
    all_maps *= binomial(H.m_vertices-F1.m_Theta,F1.m_vertices-F1.m_Theta);
    all_maps *= binomial(H.m_vertices-F1.m_vertices,F2.m_vertices-F1.m_Theta);
#endif
    
	//    if (good_maps > 0)
	//        cout << "good_maps/all_maps: " << good_maps << "/" << all_maps << endl;
    
    
    return (double)good_maps/(double)all_maps;
}



inline double P_F1_F2_F3_IN_H(const flag &F1, const flag &F2, const flag &F3, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);
    assert(F1.m_Theta == F3.m_Theta);
    
    assert(F1.m_vertices+F2.m_vertices+F3.m_vertices - 2*F1.labeled_vertices_cnt() <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] + F2.m_colored_edges[c] + F3.m_colored_edges[c] - 2*type.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
    

    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];

    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (int i = type.m_vertices; i < F2.m_vertices; i++) vertex_split[t++] = -2;
    for (int i = type.m_vertices; i < F3.m_vertices; i++) vertex_split[t++] = -3;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split,vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        //cerr << "split: ";
        //for (int i = 0; i < H.m_vertices; i++)
        //    cerr << vertex_split[i] << " " ;
        //cerr << endl;        
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;

        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;


        // check if F2 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -2) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F2.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F2)) continue;


        
        // check if F3 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -3) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F3.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F3)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split,vertex_split+H.m_vertices) ); 

    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    return (double)good_maps/(double)all_maps;
}




inline double P_F1_IN_H(const flag &F1, const flag &H, bool density=true)
{
    
    assert(F1.m_vertices <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }    
    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
        
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
       
    
    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;
        
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    if (density)
        return (double)good_maps/(double)all_maps;
    else
        return good_maps;
}



bool load_flags_from_file(string filename, vector<flag> &flag_list,bool verbose_output=false)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with flags " << filename << endl;
        return false;
    }
    
    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag f;
    while (f.load_from_stream(infile,-1,-1))
    {
        flag_list.push_back(f);
    }
    
    infile.close();
    
    return true;    
}

bool dump_flags_to_file(string filename, vector<flag> &flag_list)
{
    ofstream outfile;
    outfile.open(filename.c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename << endl;
        return false;
    }
    
    cerr << "Writing flags to file " << filename << endl;
    
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        outfile << flag_list[x].print() << endl;
    }
    
    outfile.close();
    
    return true;
}

bool load_flags_and_coefficients_from_file(string filename, vector<flag_and_coefficient> &flag_list, bool verbose_output=false)
{
    istream *istr = &cin;
    
    ifstream infile;
    if (filename != "cin")
    {
        infile.open (filename.c_str(), ifstream::in);
        if (!infile.good())
        {
            cerr << "Failed opening file " << filename << endl;
            return false;
        }
        istr = &infile;
    }
    
    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag_and_coefficient fc;
    (*istr) >> fc.coefficient;
    while ((*istr) && fc.g.load_from_stream((*istr),-1,-1))
    {
        flag_list.push_back(fc);
        (*istr) >> fc.coefficient;
    }
    
    infile.close();
    
    return true;
}

void dump_flags_and_coefficients(vector<flag_and_coefficient> &flag_list)
{
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        cout.precision(17);
        cout << flag_list[x].coefficient << "  " << flag_list[x].g.print() << endl;
    }
}



// final_flags means that the flags will not be used any further
// for genertin other flags. Important when combined with G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
bool load_unlabeled_flags_from_file(int sizeKn, bool final_flags = true, bool remove_duplicates_while_loading=false)
{
    stringstream filename;
    
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with unlabeled flags " << filename.str() << endl;
        return false;
    }
    
    cerr << "Loading unlabeled flags from file " << filename.str() << endl;
    
    // For large instances, it really helps to reserve the space in containers
    //  before loading... so we read the file twice
    int sizes_cnt[V], duplicates_cnt[V];
    for (int i = 0; i < V; i++)
    {
        sizes_cnt[i] = 0;
        duplicates_cnt[i] = 0;
    }
    flag g;
    while (g.load_from_stream(infile,-1,0))
    {
        sizes_cnt[g.m_vertices]++;
    }
    for (int i = 0; i < V; i++) g_unlabeled_flags[i].reserve(sizes_cnt[i]);
    
    //    infile.seek(0);
    infile.close();
    infile.open (filename.str().c_str(), ifstream::in);
    
    
    while (g.load_from_stream(infile,-1,0))
    {
        
        assert(sizeKn >= g.m_vertices);
        
#ifdef G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS
        if (is_flag_forbidden(g))
        {
            continue;
        }
#endif
        if (remove_duplicates_while_loading)
        {
            //#ifdef G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS
            bool new_flag = true;
            for (int i = 0; i < (int)g_unlabeled_flags[g.m_vertices].size();i++)
            {
                if (g.is_isomorphic_to(g_unlabeled_flags[g.m_vertices][i]))
                {
                    new_flag = false;
                }
            }
            if (!new_flag)
            {
                duplicates_cnt[g.m_vertices]++;
                continue;
            }
            //#endif
        }
        g_unlabeled_flags[g.m_vertices].push_back(g);
    }
    
    infile.close();
    
    for (int i = 0; i <= sizeKn; i++)
    {
        cerr << "Loaded # of unlabeled flags of size " << i << " is " << g_unlabeled_flags[i].size();
        if (remove_duplicates_while_loading)
        {
            cerr << " and " << duplicates_cnt[i] << " duplicates";
        }
        cerr << endl;
    }
    
    
    return true;
}



bool dump_unlabeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing unlabeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < V; f++)
    {
        for (unsigned int x = 0; x < g_unlabeled_flags[f].size(); x++)
        {
            outfile << g_unlabeled_flags[f][x].print() << endl;
        }
    }
    
    outfile.close();
    
    return true;
}




void try_extensions_of_g_to_last_vertex_edges(flag &g, vector<flag> &flag_list)
{
    
    int v = g.m_vertices;
#ifdef G_COLORED_EDGES
    try_color_edge(g,v-1,0,flag_list);
    return;
#endif
    
    assert(0);
}


void try_extensions_of_g_to_last_vertex(flag &g, vector<flag> &flag_list)
{
    try_extensions_of_g_to_last_vertex_edges(g, flag_list);
}


void dump_vector_of_flags(vector <flag> *flag_lists, int previous_size, int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled_dump.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
    
    // dumping of flag lists...
    for (int i = 0; i < previous_size; i++)
    {
        for (int f = 0; f < (int)flag_lists[i].size(); f++)
        {
            outfile << flag_lists[i][f].print() << endl;
        }
        outfile << endl;
    }
    
    outfile.close();
}



// The following function megres dest_flags with src_flags and clears src_flags
void merge_flags_lists_parallel(vector<flag> &dest_flags, vector<flag> &src_flags)
{
    
    //    cout << flag_list.size() << endl;
    
    vector<flag> new_flags;
    new_flags.reserve(src_flags.size());
    
#pragma omp parallel for
    for (int k = 0; k < (int)src_flags.size(); k++)
    {
        if (!g_already_in_known_flags(src_flags[k],dest_flags))
        {
#pragma omp critical (merging_lists)
            {
                new_flags.push_back(src_flags[k]);
            }
        }
    }
    //#ifdef DONT_USE_C11
    dest_flags.insert(dest_flags.end(), new_flags.begin(), new_flags.end() );
    src_flags.clear();
    vector<flag>().swap( src_flags ); // free the memory
    //#else
    //    dest_flags.insert(dest_flags.end(), std::make_move_iterator(new_flags.begin()), std::make_move_iterator(new_flags.end()) );
    //    src_flags.clear();
    //    src_flags.shrink_to_fit(); // free the memory - does not work well on icc
    //#endif  
}



void generate_unlabeled_flags_of_size(int i, bool verbose_output, bool dump_unlabeled_while_generating)
{
    
    
    int previous_size = (int)g_unlabeled_flags[i-1].size();
    
    //vector <flag> flag_lists[previous_size]; // does not work on mac (llvm :-( )
    vector <flag> *flag_lists;
    flag_lists = new vector<flag>[previous_size];
    if (flag_lists == NULL)
    {
        cerr << "Memory allocation failed" << endl;
        exit(1);
    }
    
    //            #pragma omp parallel for
#pragma omp parallel for ordered schedule(dynamic)
    for (int j = 0; j < (int)g_unlabeled_flags[i-1].size(); j++)
    {
        flag_lists[j].reserve(previous_size);
        
        flag g;
        g.set_vertices(i);
        g.copy_from(g_unlabeled_flags[i-1][j]);
        //vector <flag> valid_extensions_of_g;
        //cout << "going for " << j << endl;
        try_extensions_of_g_to_last_vertex(g, flag_lists[j]);
        if (verbose_output)
        {
            cerr << "generated size " << i << ": " << j  << "/" << (int)g_unlabeled_flags[i-1].size() << " found " << flag_lists[j].size() << " flags " << endl;
        }
    }
    if (verbose_output)
    {
        cerr << "Flags generated. Merging part starts." << endl;
    }
    
    if (dump_unlabeled_while_generating)
        dump_vector_of_flags(flag_lists, previous_size, i);
    
    for (int power = 1; power < previous_size; power *= 2)
    {
        if (verbose_output)
        {
            cerr << "Trying " << power << " in " << previous_size << endl;
        }
        for (int j = 0; j < previous_size; j += 2*power)
        {
            if (j+power < previous_size)
            {
                if (verbose_output)
                {
                    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flag_lists[j].size() << " " << flag_lists[j+power].size() << endl;
                }
                merge_flags_lists_parallel(flag_lists[j],flag_lists[j+power]);
                //flag_lists[j+power].clear();
            }
        }
        if (dump_unlabeled_while_generating)
            dump_vector_of_flags(flag_lists, previous_size, i);
    }
    
    g_unlabeled_flags[i].swap(flag_lists[0]);
    
    delete[] flag_lists;
}


void get_unlabeled_flags_of_size(int Kn, bool force_generate_flags = false, bool remove_duplicates_while_loading = false, bool verbose_output = false, bool dump_unlabeled_while_generating= false)
{
    // Already loaded
    if (g_unlabeled_flags[Kn].size() > 0)
    {
        return;
    }
    
    // Getting unlabeled flags...
    if (force_generate_flags || !load_unlabeled_flags_from_file(Kn,true,remove_duplicates_while_loading))
    {
        // Try to reuse previous graphs...
        int loaded_size = 0;
        
        // blow-upping and generating would not work correctly...
        if (!force_generate_flags)
        {
            loaded_size = Kn-1;
            cerr << "Trying to load file with smaller flags..." << endl;
            while (loaded_size > 0 && !load_unlabeled_flags_from_file(loaded_size,false)) loaded_size--;
        }
        
        if (loaded_size == 0)
        {
            cerr << "Unable to load any smaller graphs. Starting from empty graph." << endl;
            flag g_zero;
            g_zero.set_vertices_and_Theta(0,0);
            g_unlabeled_flags[0].push_back(g_zero);
        }
        
        cerr << "Generating unlabeled flags of sizes " << loaded_size+1 << " to " << Kn << endl;
        
        for (int i = loaded_size+1; i <= Kn; i++)
        {
            generate_unlabeled_flags_of_size(i, verbose_output, dump_unlabeled_while_generating);
            cerr << "Unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        }
        
        
        dump_unlabeled_flags(Kn);
    }
    
}





    
// f is an unlabeled flag
void count_flag_products(stringstream &ss, int matrixID, const flag &f)
{    
    int subset_split[V];
    int mapping_F1[V];
    int mapping_F2[V];
    flag F1, F2; 
 
    // Try to find decomposition of vertices of f into 3 sets.
    // first is of size typesize and the other two are of sizes privatesize
    // Then typesize+privatesize creates one flag.
    
    // We go through all possible type sizes
    for (int typesize = f.m_vertices-2; typesize >= 0; typesize -= 2)
    {
        vector<pair<string,int> > found_pairs;

        int privatesize = (f.m_vertices-typesize)/2; 
        int totalsize = typesize+privatesize;  // size of F1 and F2
        int label_f1 = typesize;
        int label_f2 = typesize+1;

        for (int i = 0; i < typesize; i++) subset_split[i] = i;
        assert(typesize+2*privatesize < V);
        for (int i = 0; i < privatesize; i++)
        {   
            subset_split[typesize+i] = label_f1;
            subset_split[typesize+i+privatesize] = label_f2; // I don't know why the warning is here...
        }
        
        do {
            //std::cout << subset_split[0] << ' ' << subset_split[1] << ' ' << subset_split[2] << ' ' << subset_split[3] << '\n';
        
            // Construction of inverz mapping
            int inF1 = typesize;
            int inF2 = typesize;            
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] < typesize) 
                {
                    mapping_F1[subset_split[i]] = i;
                    mapping_F2[subset_split[i]] = i;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }

            F1.as_subflag(f,mapping_F1, totalsize, typesize);
        
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, typesize);

            int idF1 = find_flag_in_list(F1,g_flags[typeID]);
            int idF2 = find_flag_in_list(F2,g_flags[typeID]);
            if (idF1 > idF2 ) continue; // count only once when idF1 <= idF2         
            if (idF1 == -1)
            {
#ifdef G_NOT_ALL_FLAGS_USED
                continue;
#endif                
                cerr << "Missing " << F1.print() << endl;
            }
            assert(idF1 >= 0 && idF2 >= 0); 
            
            stringstream what_found_ss;
            what_found_ss << typeID+1 << " " << idF1+1 << " " << idF2+1;
            string what_found = what_found_ss.str();
            
            bool known = false;
            for(int i = 0; i < (int)found_pairs.size(); i++)
            {
                if (found_pairs[i].first == what_found) 
                {
                    found_pairs[i].second++;
                    known = true;
                    break;
                }
            }
            if (known == false)
            {
                found_pairs.push_back(make_pair(what_found,1));
            }
            
        } while ( std::next_permutation(subset_split,subset_split+f.m_vertices) );
        
        for(int i = 0; i < (int)found_pairs.size(); i++)
        {
            ss << matrixID << " " << found_pairs[i].first << " " <<  found_pairs[i].second << endl; 
        }
    }
}


double compute_objective_function_for_SDP(const flag &g)
{

	double total_density = 0;	
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
		//total_density += g.count_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}	
	return total_density;	
#endif

	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
//		total_density += g.density_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}
	
	return total_density;
}


int print_CSDP_simple_linear_constraints(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, bool verbose_output)
{
    
    if (g_use_simple_linear_constraints_list.size() == 0)
    {
        for (int c = 0; c < (int)g_linear_constraints.size(); c++)
        {
            g_use_simple_linear_constraints_list.push_back(c);
        }
    }
    
    int constraint_id = 0;
//    for (int j = 0; j < (int)g_linear_constraints.size(); j++)
    for (int c = 0; c < (int)g_use_simple_linear_constraints_list.size(); c++)
    {
        int j = g_use_simple_linear_constraints_list[c];
        assert(g_linear_constraints[j].m_constant == 0);
        
        constraint_id++;
        
        if (print_products)
        {
            double d = 0;
            for (int k = 0; k < (int)g_linear_constraints[j].m_entries.size(); k++)
            {
                assert (g_linear_constraints[j].m_entries[k].coefficient != 0);
                d += g_linear_constraints[j].m_entries[k].coefficient * P_F1_IN_H(g_linear_constraints[j].m_entries[k].g, g_unlabeled_flags[Kn][i]);
            }
            if (d != 0)
            {
                ostr.precision(17);
                ostr <<  matrixID << " " << blockID << " " << constraint_id << " " << constraint_id << " " << smart_round(d) << endl;
            }
        }
    } 
    
    if (print_blocks)
    {
        ostr << -constraint_id << " ";
        if (verbose_output)
        {
            cerr << "Simple linear are used for " << constraint_id << "/" << g_linear_constraints.size() << " constraints" << endl;
        }
    }
    
    return constraint_id;
}




bool has_slack(int Kn, int i)
{
    if (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) != -1)
    {
        cerr << "Flag " << i << " has no slack" << endl;
    }
    return (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) == -1);
}


// According to http://plato.asu.edu/ftp/sdpa_format.txt
//
// Solved program
//   max C.X
//   subject to A_1.X = b_1
//              A_2.X = b_2
//              A_mdim.X = b_mdim
//   where X is positive semidefinite matrix
//
// In our UPPER BOUND application
//
//      min    t
//      s.t.  D_i + [A.X]_i <= t
//
// We add a slack variable s_i to make the <= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   -t
//      s.t.  [A.X]_i + s_i - t = -D_i
//
//   C.X is just entry 0 2 1 1 -1.0 which means that in the second block,
//   the first variable is with -1. Se we are maximizing -t which corresponds to minimizing t
//
// Now LOWER BOUND application
//
//      max    t
//      s.t.  D_i - [A.X]_i  >= t
//
// We add a slack variable s_i to make the >= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   t
//      s.t.  [A.X]_i + s_i + t = D_i
//
// Finally, Additional constraints applications:
// Say we want to add  a*G >= c. Then we could add
//  k(a*G(sampled in H_i) -c) >= 0
//
// For lower bound we get (max t)
//     [A.X]_i + k*(a*G_i-c) + s_i + t = D_i
//
// For upper bound we get (min t)
//     [A.X]_i + k*(a*G_i-c) + s_i -t = D_i
//
//
void print_CSDP_specific_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true)
{
    int mdim = 0;
    mdim = (int)g_unlabeled_flags[Kn].size();
    
    ostr << mdim << endl; //<<" =mdim" << endl; // number of constraint matrices
    
    stringstream ssblocks; // String stream for all blocks in the matrix
    int blocks = 0; // number of blocks in ssblocks
 
    // First blocks are flags products:
    for (int f = 0; f < (int)g_flags.size(); f++) ssblocks <<  g_flags[f].size() << " ";
    blocks = (int)g_flags.size();
    
    // next we have one diagonal block of slack variables
    ssblocks << -1-mdim << " ";  // get_number_of_slacks() but we don't go for it here...
    blocks++;

    // next we have linear constraints blocks
    int block_ID_simple_linear_constraints = -1;
    if (g_linear_constraints.size() != 0)
    {
        if (g_use_simple_linear_constraints)
        {
        // Simple linear constraints
        int simple_constraints = print_CSDP_simple_linear_constraints(ssblocks, Kn, 0, 0, 0, true, false, verbose_output);
        if (simple_constraints != 0)
        {
            block_ID_simple_linear_constraints = blocks+1;
            blocks++;
        }
        }
        
    }


    ostr << blocks << endl;
    ostr << ssblocks.str() << endl;
 
    for (unsigned int i = 0; i < g_unlabeled_flags[Kn].size(); i++)
    {
        ostr.precision(17);
        if (upper_bound) ostr << -1*smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
        else             ostr << smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
    }
    ostr << endl;
    
    if (upper_bound) ostr << "0 " << (int)g_flags.size()+1 << " 1 1 -1" << endl; // Objective function
    else             ostr << "0 " << (int)g_flags.size()+1 << " 1 1 1" << endl; // Objective function


    // printing of subflags
#pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
        {            
            //cout << "flag: "; c4free_subrgaphs[e][i].print();
            if (verbose_output) cerr << "Computing specific part " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;
            stringstream ss;
            
            int matrixID = i + 1;
         
            // variable for objective function
            if (upper_bound) ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 -1" << endl;
            else             ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 1" << endl;
            
            // variable for slack
            if (has_slack(Kn,i))
            {
                ss << matrixID << " " << (int)g_flags.size()+1 << " " << matrixID+1 << " " <<  matrixID+1 << " 1" << endl;
            }
            
            if (g_use_simple_linear_constraints)
            {
                print_CSDP_simple_linear_constraints(ss, Kn, i, matrixID, block_ID_simple_linear_constraints, false, true, verbose_output);
            }
            
        
#pragma omp ordered
{
            ostr << ss.str();
}
        }
    ostr.flush();
    
}

void print_CSDP_flag_products_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, int lowest_not_computed=0)
{
#pragma omp parallel for ordered schedule(dynamic)
    for (int i = lowest_not_computed; i < (int)g_unlabeled_flags[Kn].size(); i++)
    {            
        if (verbose_output) cerr << "Computing flag products " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;

        stringstream ss;
        
        int matrixID = i + 1;
        
#ifdef G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       
         for (int f = 0; f < (int)g_flags.size(); f++)
         {
             for (unsigned int x = 0; x < g_flags[f].size(); x++)
                 for (unsigned int y = x; y < g_flags[f].size(); y++)
                 {
         
                     double PF = P_F1_F2_IN_H(g_flags[f][x], g_flags[f][y], g_unlabeled_flags[Kn][i]);
                     //					if (x == y) PF = PF*0.5;
                     if (PF != 0)
                     {
                         ss << matrixID <<  " " << f+1 << " " << x+1 << " " << y+1 << " " <<  PF << endl;
                     }
                 }
         }
#else
        count_flag_products(ss, matrixID, g_unlabeled_flags[Kn][i]);
#endif        
        		
#pragma omp ordered
        {
            ostr << ss.str();
        }
    }
    ostr.flush();
}

void print_CSDP(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, bool use_sdp_temp=false)
{
    cerr << "Computing specific part of the SDP..." << endl;
    print_CSDP_specific_part(Kn, upper_bound, ostr, verbose_output);
    
    if (!use_sdp_temp)
    {
        cerr << "Computing flag products part of the SDP..." << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, ostr, verbose_output);
        return;
    }
    
    cerr << "Getting flag products for SDP..." << endl;    
    
    stringstream filename;
    
    filename << filename_prefix() << "__n" << Kn << "_sdp_products.txt";

    // The sdp_product_file may not contain all products if the computation
    // was accidentally interrupted. We try to go from we stopped...
    // First find were we stopped
    
    int lowest_not_computed = 0;

    ifstream sdp_product_file;
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    while (sdp_product_file.good())
    {
        int id, type, f1, f2, d;
        sdp_product_file >> id >> type >> f1 >> f2 >> d;
        if (!sdp_product_file.good()) break; // if the read failed, do not use it...
        if (id > lowest_not_computed)
        {
            lowest_not_computed = id; // note that in file the ID is +1
        }
    }
    sdp_product_file.close();
    
    if (lowest_not_computed < (int)g_unlabeled_flags[Kn].size())
    {
        if (lowest_not_computed != 0)
        {
            cerr << "Warning: file " << filename.str() << " contains only products up to " << lowest_not_computed << " out of " << (int)g_unlabeled_flags[Kn].size() << endl;
            cerr << "          We assume it happened by accident so the rows starting with " << lowest_not_computed << " will be deleted and recomputed" << endl;
            stringstream mv_command;
            mv_command << "rm -f "<< filename.str() << "~ ;  mv " << filename.str() << " " << filename.str() << "~";
            cerr << "          Executing " << mv_command.str() << endl;
            if (system(mv_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            // We remove the last line since it may be incoplete and not catched by the grep
            stringstream grep_command;
            grep_command << "sed \\$d " << filename.str() << "~ |   grep -v '^" << lowest_not_computed << " ' "  << " >" << filename.str();
            cerr << "          Executing " << grep_command.str() << endl;
            if (system(grep_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            lowest_not_computed--;
        }
     
        ofstream sdp_product_file_out;
        sdp_product_file_out.open (filename.str().c_str(),ofstream::out|ofstream::app);
        if (!sdp_product_file_out.good())
        {
            cerr << "Failed creating file with sdp products " << filename.str() << endl;
            exit(1);
        }
        
        cerr << "Computing flag products of the SDP to file " << filename.str() << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, sdp_product_file_out, verbose_output, lowest_not_computed);
        sdp_product_file_out.close();
    }

   
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    if (!sdp_product_file.good())
    {
        cerr << "Failed obtaining file with sdp products " << filename.str() << endl;
        exit(1);
    }
    
    cerr << "Copying flag products of the SDP from " << filename.str() << endl;
    ostr << sdp_product_file.rdbuf();
    sdp_product_file.close();
}








// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_old(int flag_size, int type_size, bool verbose_output)
{
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            include_flag_in_list_if_new(F,g_flags);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
    }
}


//vector<flag> g_types[V];
void create_types_of_size(int type_size)
{
    if (g_types[type_size].size() != 0) return;


    // Look if there are already some flags with given types...
    for (int i = 0; i < (int)g_flags.size(); i++)
    {
        if (g_flags[i].size() == 0) continue;
        
        if (g_flags[i][0].labeled_vertices_cnt() == type_size)
        {
            flag type;
            g_flags[i][0].get_type_subflag(type);
            g_types[type_size].push_back(type);
        }
    }
    if (g_types[type_size].size() != 0) return;
    
    
    // if not, just label graphs of apropriate size
    get_unlabeled_flags_of_size(type_size);
    
    g_types[type_size] = g_unlabeled_flags[type_size];

    
#pragma omp parallel for
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        g_types[type_size][i].make_all_vertices_labeled();
        //
        cerr << "New type: " << g_types[type_size][i].print() << endl;
    }
    
    
    cerr << "Generated " << g_types[type_size].size()  << " types of size " << type_size << endl;
}

int get_reduced_type_id(const flag &f)
{
    int type_size = f.labeled_vertices_cnt();
    
    //cerr << "Testing size " << type_size << endl;
    
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        if (f.have_same_type(g_types[type_size][i]))
        {
            return i;
        }
    }    
    return -1;
}


void get_types_of_size(int type_size, bool types_from_file)
{
//    create_types_of_size(type_size);
//    return;
    
    if (!types_from_file)
    {
        create_types_of_size(type_size);
        return;
    }
    
    string filename = filename_prefix() + "__type_"+ to_string(type_size) +".txt";
    
    if (!load_flags_from_file(filename, g_types[type_size]))
    {
        create_types_of_size(type_size);
        dump_flags_to_file(filename, g_types[type_size]);
    }
    else
    {
        cerr << "Types loaded from file " << filename << endl;
    }
}


//
void generate_labeled_flags(int flag_size, int type_size, bool verbose_output, bool types_from_file=false)
{
    get_types_of_size(type_size, types_from_file);
    //cerr << "B:EEEE  " << g_types[type_size].size() << endl;
    //cerr <<  "flag_size=" << flag_size << " type_size=" << type_size << endl;
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    
    // 
    vector< vector<flag> >  *flags;
    flags = new vector< vector<flag> >[to_label_size];
    
    int types = (int)g_types[type_size].size();
    
    // Avoid copying flags
    for (int i = 0; i < to_label_size; i++)
    {
        flags[i].resize(types);
    }
    
    cerr << "Generating labeled flags for Cauchy-Swartz in parallel " << endl;
#pragma omp parallel for ordered
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
        // Permutations for labeling... Could be improved to distinguish only the first type_size vertices.
        int mapping[flag_size];
        flag F;
        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        //int found_good_type = 0;
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            //cerr << "Got one" << endl;
            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                // We have each type only once -  3 3   1 1  2  and  3 3   1 2  1 are different types but enough to use just one
                continue;
            }
            //found_good_type++;
            if (!g_already_in_known_flags(F,flags[i][type_of_F]))
            {
                    flags[i][type_of_F].push_back(F);
            }
            //include_flag_in_list_if_new(F,flags[i],false);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
        //cout << "Found good type " << found_good_type << endl;
    }
    
    // Todo: this might be also maybe paralelized
    for (int i = 0; i < to_label_size; i++)
    {
        for (int j = 0; j < (int)flags[i].size(); j++)
            for (int k = 0; k < (int)flags[i][j].size(); k++)
                include_flag_in_list_if_new(flags[i][j][k], g_flags);
        
        //merge_typed_flags_lists_parallel(g_flags, flags[i]);
    }
  
    delete[] flags;
}


//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP

void load_linear_constraints_from_stream(istream &instream, bool verbose_output)
{
    //
    flag_and_coefficient fc;
    string lc_constat;
        
    while (instream)
    {
        linear_constraint lc;
        instream >> lc.m_constant;
        if(!instream.good()) {
            // Not a number means comment continues...
            std::istreambuf_iterator<char> eos;
            std::string s(std::istreambuf_iterator<char>(instream), eos);
            g_program_description = s;
            break;
        }
        instream >> fc.coefficient;
        
        if (verbose_output)
            cerr << "Loading linear constraint 0 <= " << lc.m_constant <<  endl;
        
        assert (fc.coefficient != 0);
        while (instream && fc.g.load_from_stream(instream,-1,-1))
        {
            if (verbose_output)
                cerr << "..+..  " << fc.coefficient << " * " << fc.g.print() << endl;
            
            lc.m_entries.push_back(fc);
            instream >> fc.coefficient;

            if (fc.coefficient == 0)
            {
                break;
            }
        }   
        
        lc.check_constraint();
        g_linear_constraints.push_back(lc);  
    }
}


bool load_linear_constraints_from_file(const string &filename, bool verbose_output)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (infile.good())
    {
    
        cerr << "Loading additional constraints from file " << filename  <<  endl;
        int tmp;
        infile >> tmp;
        assert(tmp == 0);
        load_linear_constraints_from_stream(infile, verbose_output);
        infile.close();
        return true;
    }
    return false;
}


bool load_objective_from_file(const string &filename, bool verbose_output)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with objective function " << filename << endl;
        return false;
    }
    
    cerr << "Loading objective function from file " << filename << endl;
        
    flag_and_coefficient fc;
    
    infile >> fc.coefficient;
    assert (fc.coefficient != 0);
    while (infile && fc.g.load_from_stream(infile,-1,-1))
    {
        // check if the flag is labeled
        if (fc.g.labeled_vertices_cnt() != 0)
        {
            cerr << "WARNING: You are using labeled flags in th objective function" << endl;
        }
        // check if there are no repetitions in the objective function..
        for (int i = 0; i < (int)g_objective_combination.size(); i++)
        {
            if (g_objective_combination[i].g.is_isomorphic_to(fc.g))
            {
                cerr << "WARNING: In the objecive function, flags " << g_objective_combination[i].g.print() << " and " <<
                fc.g.print() << " are the same " << endl;
                //exit(1);
            }
        }
        g_objective_combination.push_back(fc);
        infile >> fc.coefficient;
        
        if (fc.coefficient == 0)
        {
            load_linear_constraints_from_stream(infile, verbose_output);
            break;
        }
    }
    
    infile.close();
    
    cerr << "# of entries in objective is " << g_objective_combination.size() << endl;
    cerr << "# of linear constraints is " << g_linear_constraints.size() << endl;
    
    return true;
}





bool load_labeled_flags_from_file(int sizeKn, bool verbose_output = false)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with labeled flags " << filename.str() << endl;
        return false;
    }

    if (verbose_output)
    {
        cerr << "Loading labeled flags from file " << filename.str() << endl;
    }

    
   flag f;
	while (f.load_from_stream(infile,-1,-1))
	{
		include_flag_in_list(f, g_flags);
	}
	
	infile.close();
    
	return true;
}

bool dump_labeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing labeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < (int)g_flags.size(); f++)
    {
        for (unsigned int x = 0; x < g_flags[f].size(); x++)
        {
            outfile << g_flags[f][x].print() << endl;
        }
        if (f < (int)g_flags.size()-1) outfile << endl;
    }
    
    outfile.close();
    
    return true;
}



bool compare_flag_sizes(const flag&f1, const flag &f2)
{
    return f1.m_vertices < f2.m_vertices;
}

void sort_flags_by_size(vector<flag> &flag_list)
{
    sort(flag_list.begin(), flag_list.end(), compare_flag_sizes);
}



void load_forbidden()
{
    stringstream filename;
    filename <<  filename_prefix() << "__forbidden.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no forbidden structures are used" << endl;
        return;
    }
    
    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_forbidden_subflags)))
        {
            g_forbidden_subflags.push_back(h);
            g_forbidden_subflags_by_size[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    // Idea is that it is faster to test smaller subflags than bigger
    // so lets first test smaller ones
    sort_flags_by_size(g_forbidden_subflags);
    
    cerr << "Loaded " << g_forbidden_subflags.size() << " forbidden graphs from " << filename.str() << endl;
    if (flags_in_file != (int)g_forbidden_subflags.size())
    {
        cerr << "File " << filename.str() << " contains " << flags_in_file-g_forbidden_subflags.size() << " duplicate  graphs." << endl;    
    }
    
    //for (int i = 0; i < g_forbidden_subflags.size(); i++)
    //{
    //    cerr << g_forbidden_subflags[i].print() << endl;
    //}
}













void extra_arguments(int extra, int processed, int argc)
{
    if (processed+extra >= argc)
    {
        cerr << "Expected more arguments..." << endl;
        exit(1);
    }
}




int main(int argc, char *argv[])
{
    // Parse command line
    int Kn = 0;
    string objective_file = "";
    string output_file = "";
    bool verbose_output = false;
    bool use_sdp_temp = false;
    bool use_sdpa = false;
    
    bool dump_unlabeled = false;
    bool dump_unlabeled_while_generating = false;
    bool quit_after_generating_unlabeled = false;
    bool quit_after_generating_labeled = false;
    bool force_generate_flags = false;
    bool force_generate_labeled_flags = false;
    bool remove_duplicates_while_loading = false;
    bool types_from_file = false;
    
    bool upper_bound = false;
    bool lower_bound = false;
    bool force_generating_constriants = false;
    
    bool don_run_csdp = false;


    bool no_slack_flags = false;
    string no_slack_flags_filename = "";

    
    string csdp_binary="csdp";
    

    
    vector<string> additional_constraints;
    
    string csdp_OMP = "";
    

    if (argc <= 1)
    {
        cerr << endl;
        cerr << "Usage: " << argv[0] << " -n SIZE_OF_UNLABELED_FLAGS [-obj OBJECTIVE_FILENAME] [-v] [-o OUTPUT_DAT-S] [-lb | -ub]" << endl;
        cerr << " -n SIZE_OF_UNLABELED_FLAGS   Size of unlabeled graphs" << endl;
        cerr << " -obj OBJECTIVE_FILENAME      File containing objective function" << endl;
        cerr << " -v                           Display progress when creating SDP and generating graphs" << endl;
        cerr << " -o OUTPUT_DAT-S              Write sdp to a file OUTPUT_DAT-S, usable 'stdout', default test.dat-s" << endl;
        cerr << " -ub                          Creates SDP computing UPPER BOUND on the objective" << endl;        
        cerr << " -lb                          Creates SDP computing LOWER BOUND on the objective" << endl;
        cerr << " -fp                          Stores flag products or tries to reuse them - usefull for repeated computations, eats more space" << endl;
        cerr << " -csdp CSDPBIN                Command to run when running csdp. Default is csdp." << endl;
        cerr << " -csdp_OMP N                  Restricts the number of threads in csdp by setting\n"
                "                              OMP_NUM_THREADS=N before executing OMP." << endl;
        cerr << endl;
        
        
        cerr << "Filenames:" << endl;
        cerr << "    " << filename_prefix() << "__n?_unlabeled.txt    unlabeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_labeled.txt      labeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_sdp_products.txt part of sdp" << endl;
        cerr << "    " << filename_prefix() << "__forbidden.txt       forbidden flags" << endl;
        cerr << "    " << filename_prefix() << "__objective.txt       default objective" << endl;
        cerr << endl;
        return 0;
    }  
    
    
    int i = 1;
    while (i < argc)
    {        
        if (string(argv[i]) == "-n") {
            extra_arguments(1,i,argc);
            Kn = atoi(argv[i+1]);
            i++;
        } else if (string(argv[i]) == "-obj") {
            extra_arguments(1,i,argc);
            objective_file = argv[i + 1];
            i++;            
        } else if (string(argv[i]) == "-o") {
            extra_arguments(1,i,argc);
            output_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-csdp") {
            extra_arguments(1,i,argc);
            csdp_binary = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-v") {
            verbose_output = true;
        } else if (string(argv[i]) == "-lb") {
            lower_bound = true;
        } else if (string(argv[i]) == "-ub") {
            upper_bound = true;
        } else if (string(argv[i]) == "-rd") {
            remove_duplicates_while_loading = true;
        } else if (string(argv[i]) == "-du") {
            dump_unlabeled = true;
        } else if (string(argv[i]) == "-dug") {
            dump_unlabeled_while_generating = true;
        } else if (string(argv[i]) == "-qagu") {
            quit_after_generating_unlabeled = true;
        } else if (string(argv[i]) == "-qagl") {
            quit_after_generating_labeled = true;          
        } else if (string(argv[i]) == "-ncsdp") {
            don_run_csdp = true; 
        } else if (string(argv[i]) == "-nocsdp") {
            don_run_csdp = true; 
        } else if (string(argv[i]) == "-csdp_OMP") {
            extra_arguments(1,i,argc);
            csdp_OMP = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-sdpa") {
            use_sdpa = true;     
        } else if (string(argv[i]) == "-fgf") {
            force_generate_flags = true;
            force_generate_labeled_flags = true;
        } else if (string(argv[i]) == "-tff") {
            types_from_file = true;
        } else if (string(argv[i]) == "-fglf") {
            force_generate_labeled_flags = true;
        } else if (string(argv[i]) == "-fgc") {
            force_generating_constriants = true;
        } else if (string(argv[i]) == "-fp") {
            use_sdp_temp = true;
        } else {
            cerr << "Unsupported argument " << argv[i] << " " << endl;
            return 0;
        }
        i++;
    }
    
    if (i > argc)
    {
        cerr << "Probably some missing argument." << endl;
        return 1;
    }

    
    
    
    
    load_forbidden();

    
   
    
    //////////////////////////////// Normal use....
    
    
    if (objective_file == "")
    {
        stringstream filename;
        filename <<  filename_prefix() << "__objective.txt";
    
        objective_file = filename.str();
        cerr << "Objective file not provided, using default filename " << objective_file << endl;
    }
    
    if (!load_objective_from_file(objective_file, verbose_output))
    {
        return 1;
    }    
    
//#ifdef USE_FOR_CROSSINGS
//    cerr << "Warning: using special function for crossings - not everything works." << endl;
//    return main_crossings(Kn);
//#endif
    
    assert(Kn <= V);
        
   

    get_unlabeled_flags_of_size(Kn, force_generate_flags, remove_duplicates_while_loading, verbose_output, dump_unlabeled_while_generating);
    if (dump_unlabeled) dump_unlabeled_flags(Kn);
    if (quit_after_generating_unlabeled)
    {
        cerr << "Quitting after generating unlabeled flags." << endl;
        return 0;
    }

    
    
    
    ///////// Now the standard thing......
    
    // labeled flags
    g_flags.reserve(MAX_FLAG_TYPES); // Should make live much faster
    if (force_generate_labeled_flags || !load_labeled_flags_from_file(Kn,true))
    {

        cerr << "Generating labeled flags..." << endl;
        // Generating all labeled flags:
        int last_types = (int)g_flags.size();
//// TODO: Make this parallel        
        for (int i = 1; i <= Kn/2; i++)
        {
#ifdef DISABLE_UNLABELED_PRODUCTS
            if (Kn-2*i == 0) continue;
#endif
            cerr << "Getting labeled flags of size " << Kn-i << ":" << Kn-2*i << endl;
            generate_labeled_flags(Kn-i,Kn-2*i, verbose_output, types_from_file);
            int gain = (int)g_flags.size() - last_types;
            cerr << "Got "  << gain << " types ";
            for (int j = last_types; j < (int)g_flags.size(); j++)
                cerr << g_flags[j].size() << " ";
            cerr << endl;
            last_types = (int)g_flags.size();
        }
//#endif
        dump_labeled_flags(Kn);
    }
    cerr << "Labeled flag have " << (int)g_flags.size() << " types. Counts: ";
    for (int i = 0; i < (int)g_flags.size(); i++) cerr << " " << g_flags[i].size();
    cerr << endl;
    if (g_flags.size() == 0)
    {
        cerr << "WARNING: No labeled flags. Computations might not work." << endl;
    }
    if (quit_after_generating_labeled)
    {
        return 0;
    }



#ifdef WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS
    scale_linear_constraints_to_integers(Kn);
#endif



    
    
    if (!upper_bound && !lower_bound)
    {
        cerr << "I dont know if I should try upper bound our lower bound - you need to tell me using -lb or -ub" << endl;
        return 1;
    }
    
    if (upper_bound && lower_bound)
    {
        cerr << "I'm sorry, but I cannot do both upper and lower bound at the same time." << endl;
        return 1;
    }    
    
    
    // 
    if (no_slack_flags)
    {
        load_flags_from_file(no_slack_flags_filename, g_no_slack_flags);
        cerr << "Loaded list of " << g_no_slack_flags.size() << " flags with no slack" << endl;
    }
    
    // create result_file
    if (output_file == "" )
    {
        stringstream filename;
        filename << "SDP_n" << Kn << "_";
        if (lower_bound) filename << "LB_";
        else  filename << "UB_";
        filename <<  objective_file << ".dat-s"; 
        output_file = filename.str();
    }
    stringstream filename;
    filename << output_file << ".result";
    string result_file = filename.str();   
    
    
    
        
    if (output_file == "stdout")
    {
        cerr << "Generating SDP program to stdout..." << endl;
        print_CSDP(Kn,upper_bound,cout,verbose_output,use_sdp_temp);

#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
    } else {
        if (output_file == "" )
        {
            stringstream filename;
            filename << "SDP_n" << Kn << "_";
            if (lower_bound) filename << "LB_";
            else  filename << "UB_";
            filename <<  objective_file << ".dat-s"; 
            output_file = filename.str();
        }
        stringstream filename;
        filename << output_file << ".result";
        string result_file = filename.str();
               
        ofstream outfile;
        outfile.open (output_file.c_str(), ofstream::out);
        if (!outfile.good())
        {
            cerr << "Failed opening file " << output_file << endl;
            return -1;
        }
        cerr << "Generating SDP program to " << output_file << endl;
        print_CSDP(Kn,upper_bound,outfile,verbose_output,use_sdp_temp);
        outfile.close();
        
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
        if (!don_run_csdp)
        {
            if (!csdp_OMP.empty())
            {
                setenv("OMP_NUM_THREADS", csdp_OMP.c_str(), 1);
            }
            
            
            if (use_sdpa)
            {
                execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);                
            }
            else
            {
                execlp(csdp_binary.c_str(),"csdp",output_file.c_str(),result_file.c_str(),(char *)NULL);
            }
        }
        //execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);
        //system("csdp",output_file.c_str());
    }
    
    cerr << "Done." << endl;
    
    
    return 0;    
}






==> anc/readme.txt <==
      Pentagons in triangle-free graphs

      Bernard Lidicky and Florian Pfender

These files accompany paper Pentagons in triangle-free graphs.
The programs here perform the flag algebra calculation for the paper.
We provide all programs and input that is necessary to redo the same
calculations as we did, not just verification of the results.

Requirements for the entire calculation:

 - C++ compiler for running program that constructs a semidefinite
   program. For example g++ will do.

 - CSDP solver for semidefinite programming to solve the programs.

 - Sage to perform rounding of the output of CSDP to make it an exact
   calculation.

All of the required software is freely available.

Note: We include also files that were generated during the calculation
so if not all requirements are met, it is either possible to check
part of the calculation where tools are available or at least see what
data are being used.


Running the programs:
 
 - See run.sh, which contains all commands that one needs to run in order
   to get the result.

Descriptions of files:

COMMON FILES:

flag_small.cpp  - C++ source code for a program, lets call it a.out, that creates
  flag algebras calculation. 

F_edges2__forbidden.txt - input for a.out describing forbidden graphs. Written by hand.

run.sh - Shell script to perform the whole calculation for both bounds. It is not really
  intended to be executed. It is intended that you look into it and see whan commands to use
  to do what.

FILES FOR C_5 >= 0.384

F_edges2__n6_labeled.txt - list of labeled flags on 6 vertices to be used by a.out.
  If the file is missing, a.out can generate it. But this file was specially tweaked by hand
  to contain only few actually necessary labeled flags 

F_edges2__n6_unlabeled.txt - list of all unlabeled flags on 6 vertices. This file was
   generated by a.out and it is used by a.out

F_edges2__obj_BIG_384.txt - description of the problem maximize C_5^+ subject to C_5 >= 0.384 to 
   be run on 6 vertices. Input for a.out. Written by hand.

SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s - input for CSDP generated by a.out from F_edges2__obj_BIG_384.txt
 
SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s.result - solution obtained by CSDP on input SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s
   serves as an input for round.sage

round.sage - sage script utilizing rounding_exact.py and performing exact rounding of program
   semidefinite program SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s. In order to execute the program,
   CSDP needs to be installed since the execution actually reformulates the problem and resolves it.
   The calculation creates sdp programs altered.dat-s and altered2.dat-s that are projections of the
   original program and the resulting program that is actually being rounded is altered2.dat-s with
   solution altered2.dat-s.result.

rounding_exact.py - utilities in sage for performing exact rounding. This file is not directly executed
   but it is included in round.sage

altered.dat-s
altered.dat-s.result
altered2.dat-s
altered2.dat-s.result
   Files generated by running round.sage.


FILES FOR C_5 >= 0.34

F_edges2__n8_labeled.txt - list of all labeled flags that are usable on unlabeled flags
   on 8 vertices. This file was generated by a.out and it is used by a.out

F_edges2__n8_unlabeled.txt - list of all unlabeled flags on 8 vertices. This file was
   generated by a.out and it is used by a.out

F_edges2__obj_BIG_8.txt - description of the problem maximize C_5^+ subject to C_5 >= 0.34 to be
   run on 8 vertices. Input for a.out

SDP_n8_LB_F_edges2__obj_BIG_8.txt.dat-s - input for CSDP generated by a.out from F_edges2__obj_BIG_8.txt
   (the file ended up being too big for arXiv submission so if you are interested, you need to
    generate the file yourself by the provided programs)

SDP_n8_LB_F_edges2__obj_BIG_8.txt.dat-s.result - solution obtained by CSDP on input
   SDP_n8_LB_F_edges2__obj_BIG_8.txt.dat-s. Serves as an input for rounding_Integer.sage
   (the file ended up being too big for arXiv submission so if you are interested, you need to
    generate the file yourself by csdp)

rounding_Integer.sage - Used to perform inexact rounding on SDP_n8_LB_F_edges2__obj_BIG_8.txt.dat-s.result
   

Checking all graphs up to 9 vertices:
  Can be also done using a.out and objective function F_edges2__obj_C5.txt
  This is not automated, one alwas needs to check the numbers.

Other calculations:
  calculation.sage - performs the test for n between 10 and 100




==> anc/round.sage <==
# This will perform rounding

print "This is rounding program for 384, csdp is required for the rounding process"
print "If you don't have csdp, you can comment out some of the commands and used"
print "provided data"

filename="SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s"
optimal_value=1152
denominator=1000000000
extremalVectors=[[[1,1,1,0,0,1]],[[38,14,38,38,-107,-107]],[[1,1,0,1,1,0,0,1]],[[-1,1,1,-1,0]],[[7,6,12],[-222,235,12]]]
multiples=[10]*1
zerovectors=extremalVectors
extraTight=[]

blow_up='5 0 2 1 1 2  1 1 2  1 2  2'

load("rounding_exact.py")

fa_original = FAProblem("SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s")

#unlabeled_flags=load_unlabeled_flags("F_edges2__n6_unlabeled.txt")

#load_variables()

#test_zero_eigenvalues()

#test_zerovectors(extremalVectors)

newproblem = fa_original.change_base(extremalVectors)

print "Writing altered.dat-s  - may be slow"
write_problem_file('altered.dat-s',newproblem)

print "Solving altered.dat-s using CSDP"
print subprocess.Popen("csdp altered.dat-s altered.dat-s.result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print "If solution is too different from",optimal_value,"then you have a bad luck :-("


fa_altered = FAProblem("altered.dat-s")

extremalVectors=[[],[[1,1,1,1,0],[1,0,-1,0,0],[1,-5,1,3,0]],[],[[2,2, 0 ,1],[-1,2,3,-2]],[],[]]

newproblem = fa_altered.change_base(extremalVectors)


print "Writing altered2.dat-s  - may be slow"
write_problem_file('altered2.dat-s',newproblem)

print "Solving altered2.dat-s using CSDP"
print subprocess.Popen("csdp altered2.dat-s altered2.dat-s.result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print "If solution is too different from",optimal_value,"then you have a bad luck :-("


fa_final = FAProblem("altered2.dat-s")

fa_final.perform_rounding(optimal_value,denominator)

slope=fa_final.solutionRoundedM[-1][0][0]
print "Slope is",slope,"=",float(slope)
print "It is OK to use bigger number"



==> anc/rounding_Integer.sage <==
#
# Program to work in conjunction with flag.cpp - provides inexact rounding.
#
# Carefull! This works  ONLY if all entries in the semidefinite program has integer
# values!!!! 
#  - This can be easily achieved by multiplying the objective function
#  - Also don't forget to multiply linear constraints if you use any
#  - If do not multiply the objective, you can provide a scale to this program to  make
#    the constants integers. No need to resolve the CSDP program. But linear constraints
#    are not scaled by this. Only the objective.
#
# This is a sage code for rounding CSDP programs
# It loads the solution, on every block X it computes decomposition
# that looks like X = A^T D A
# then it rounds A and D to Integers by multiplying by 1000000
# So all etries are integers scaled by 1000000^3
# If X is not a square block (slack variables and linear constraints - block
# with entries only on the diagonal), it is left as a row vector (1 x M) matrix.
#
# Moreover, the equations for flag algebras are actually inequalities.
# It makes no sense to round the 'slack variables' so the slack variables
# are all rounded to 0. Of course, the result are then inequalities and
# we just compute the minimum.
#
# Also, some SDP programs are way too big to fit in memory for rounding
# even on BIG machines.  A small workaround is that first, everything is
# rounded and then the rounding is tested and these can be separate  runs.
# Moreover, testing can be done by parts rather than all at once.
#
# Use Howto:
#
#
#
#

"""
Structures:

problem = dict()
problem['num_constraints'] = num_constraints       # total number of constraints - integer
problem['loaded_constraints'] = used_constraints   # if less than all constraints are loaded
problem['num_blocks'] = num_blocks                 # number of blocks on the program
problem['block_sizes'] = block_sizes               # list of block sizes ( list of integers )
problem['blocks'] = blocks                         # list[constriants][blocks]matrix
problem['constants'] = constants                   # list of constants (one per constriant)

"""

import numpy
import pickle  # for saving/loading the rounded matrices

######################################## Global Vagiables ######################

field=Integer
"""Field used in rounded matrices.
We chose arbitrary precision integers. They are fast for
computation. A drawback is that SAGE does NOT like
matrices over Integers as they are not a field. 
We use 2D lists instead.
"""

roundingDenominator = 10000000000
"""Scale of all rounded variables. 
Since we use integers, we need to carry decimal places
somehow and we do it by thinking of this as a universal
denominator for all.
"""


eigVZero = 0.000000001
"""Threshold when number is considered zero""" 

runParellel = True
"""Some parts can run in parallel if set to True"""

################################ Loading SDP in dat-s form and CSDP solution ###

def read_problem_outline(filename):
    """Loads dat-s file outline.

    Reads basic part of the problem but does not read the equations.
    It is faster than and more memory efficient to load just the
    outline and it is all that is needed when rounding a solution.
    Args:
        filename: String containing path to dat-s file to load
    Returns:
        problem without constraints
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    # problem['blocks'] = blocks            # not read
    # problem['constants'] = constants      # not read
    f.close()
    return problem


# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
#
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    """Loads dat-s file.

    Reads dat-s fule and performs rescale if needed. Possible to load only some of the
    constraints from the file in order to save memory.
    Args:
        filename: String containing path to dat-s file to load.
        constants_rescale: Rescaling constants as would correspond to rescale the objective
            function at the beginning before running CSDP
        constraint_from: First constraint to be loaded
        constraint_to: Last constraint to be loaded (capped by number of constraints)
    Returns:
        problem structure
    """
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1

    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        if constraint <= constraint_from or constraint > constraint_to:
            continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)

        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = num_constraints
    problem['loaded_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    """Reads solution file (no rounding).
    It reads only the primal from the solution as that is the part for rounding
    and it saves some memory to avoid the dual. The solution is read
    as RDF (real float) numbers.
    Args:
        filename: Name of file containing the solution to be loaded
        problem: problem OUTLINE that corresponds to the solution
    Returns:
        Solution to the primal in RDF matrix form
    """
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in xrange(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in xrange(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    #solution['Dual'] = Dual     # not loaded
    return solution


##################################################################### Rounding

def rational_approximation(V, den = roundingDenominator):
    """Entry-wise rounding of a matrix.
    Rounds every entry of V and multiplies by the den.
    Args:
        V: matrix to be rounded
        den: when rounding, every entry is multiplied by den
    Returns:
        matrix as 2D lists of rounded V, sclaled by den.
    """
    m = V.nrows()
    n = V.ncols()

    #W = matrix(field, m, n)
    W = [[field(0) for x in range(m)] for y in range(n)]
    for i in xrange(m):
        for j in xrange(n):
            #W[i,j] = QQ(float(real_part(V[i, j])))
            W[i][j] = field(round(real_part(V[i, j])*roundingDenominator))
            #W[i,j] = field(round(real_part(V[i, j])*roundingDenominator))
    return W


# rounds one matrix A
def rounding_matrix(A):
    """Rounds a positive semidefinite matrix.
    Performs decomposition into eigenvalues and eigenvectors, they are
    simply rounded and mutliplied togethers. This assures A is positive
    semidefinite.
    Args:
        A: A square positive semidefinite matrix to be rounded
    Returns:
        Rounded matrix A as 2D list of integers with denominator
        roundingDenominator^3
    """

    n = A.nrows()
    evA, eigA = A.eigenmatrix_left()
    #print "Decomposition done"
   	# evA is a diagonal matrix, eigenvalues on the diagonal
	# eigA is a matrix of eigenvectors

	# unlikely but possible that we get a complex numbers
    # as eigenvalues so we get rid of them
    for i in range(n):
        evA[i,i] = real_part(evA[i,i])
        if (evA[i,i] < eigVZero):
            evA[i,i] = 0

    B = rational_approximation(eigA, roundingDenominator)
    evA = rational_approximation(evA, roundingDenominator)
    #print "Rounding of decomposition done"
    C = [[0 for x in range(n)] for y in range(n)]
    #C = matrix(field, m, n)
    for i in range(n):
        for j in range(n):
            C[i][j] = sum( B[k][i]*evA[k][k]*B[k][j] for k in range (n))
    #C = B.transpose() * evA * B
    #print "Product reconstructed"
    return C


@parallel
def roundAndPickleBlock(file, problem, solnMatrix, i):
    """Rounds one block of the solution matrix and saves it to a file.
    May run un parallel. Generates file file.result.rounded.Integer.i.pkl
    with rounded block.
    Args:
        file: Filename of the dat-s.
        problem: problem OUTLINE from the dat-s
        solnMatrix: List of all solution matrices. 
            Actually only solnMatrix[i] is used.
        i: solnMatrix[i] is the one to process
    Returns:
        nothing returned
    """
    print "Working on rounding matrix",i,"/",problem['num_blocks']-1
    if problem['block_sizes'][i] > 0:
        rounded = rounding_matrix(solnMatrix[i])
    elif problem['block_sizes'][i] != -problem['num_constraints'] -1:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)] 
        #rounded = matrix(field,matrix.zero(m,n))
        for x in xrange(m):
            for y in xrange(n):
                rounded[x][y] = field(real_part(solnMatrix[i][x,y]*roundingDenominator*roundingDenominator*roundingDenominator))
                if rounded[x][y] < eigVZero:
                    rounded[x][y] = 0
    else:
        m = solnMatrix[i].nrows()
        n = solnMatrix[i].ncols()
        rounded = [[0 for y in range(n)] for x in range(m)]
        #rounded = matrix(field,matrix.zero(m,n))
    output = open(file+".result.rounded.Integer."+str(i)+".pkl",'wb')
    pickle.dump( rounded, output)
    output.close()
    print "Matrix", i, "/",problem['num_blocks']-1," is rounded and pickled"
 

def roundAndPickleBlocks(file, problem_outline, solnMatrix,useParallel=runParellel):
    """Rounds and pickles all block in solnMatrix.
    Args:
        file: filename for dat-s file
        problem_outline: loaded header from file
        solnMatrix: blocks in solution
        useParallel: enable run in parallel
    Returns:
        nothing
    """
    if useParallel:
        list(roundAndPickleBlock( [(file, problem_outline, solnMatrix, i) for i in range(problem_outline['num_blocks'])]))
    else:
	    for i in xrange(problem_outline['num_blocks']):
	        roundAndPickleBlock(file, problem_outline, solnMatrix, i)



def unpickleRoundedMatrices(file,problem_outline):
    """Unpickles blocks pickled by function roundAndPickleBlocks.
    Args:
        file: filename for dat-s file
        problem_outline: Problem outline for file
    Returns:
        Array of unpickled blocks
    """
    roundedMatrices = []
    for i in xrange(problem_outline['num_blocks']):
        input = open(file+".result.rounded.Integer."+str(i)+".pkl",'rb')
        roundedMatrices.append(pickle.load(input))
        input.close()
        print "Matrix", i+1, "/",problem_outline['num_blocks'],"is unpickled"
    return roundedMatrices



##################################################### Testing rounded matrices


@parallel
def testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i):
    """Tests one constraint in of the rounding.
    Can be executed in parallel.
    Args:
        problem: Loaded problem
        solutionMatrices: list of 2D arrays of solution
        scale: what is the scale for the objective of problem
        constants_scaled: Array of scaled constants from problem (all Integers)
        i: ID of constraint from problem to be tested
    Returns:
        pair [i,c] where c is evalutaion of the 
    """

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    #print "Have",num_constraints
    s = field(0)
    for j in xrange(0,num_blocks):
        if block_sizes[j] != 0 and block_sizes[j] != -num_constraints-1:
            A = blocks[j][i+1]
            x_len = len(solutionMatrices[j])
            y_len = len(solutionMatrices[j][0])
            #x_len = solutionMatrices[j].nrows()
            #y_len = solutionMatrices[j].ncols()
            if (A.nrows() != x_len or  A.ncols() != y_len):
                print "ERROR Solution:",x_len,y_len
                print "A:",A.nrows(),A.ncols()
                continue
            #print "x_len=",x_len, "  y_len=",y_len
            # coordinates swapped for unit diagonal ones
            delta_s = sum( sum(A[x,y]*solutionMatrices[j][x][y] for y in xrange(y_len)  ) for x in xrange(x_len) )
            s += delta_s
            #s += sum(sum(A.elementwise_product(solutionMatrices[j])))
            #print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=",float((delta_s/(roundingDenominator^3))/scale)
#        else:
#            print "Trying block",j,block_sizes[j],"  c-s=",(float(float(constants_scaled[i] -s)/(roundingDenominator^3))/scale),  "delta_s=skipped"
    c = constants_scaled[i] -s
    print i,"/",num_constraints,"rounded to",float(float(c)/(roundingDenominator^3))/scale
    return [i,c]


def testMatrices(problem, solutionMatrices,scale,test_from=0,test_to=10000000,useParellel=runParellel):
    """Tests solutionMatrices in constraints of a problem.
    Args:
        problem: loaded problem with constraints to test.
        solutionMatrices: solution in form of integer 2D array
        scale: Scale for the objective function
        test_from: First constraint to test
        test_to: First constrraint to not test
        useParallel: Allow run in parallel
    Returns:
        Scaled minimum found in the constraints.
    """
    loaded_constraints = problem['loaded_constraints']
    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']
    min = 0
    min_i = 0
    min_real = 0
    const_scale=(Integer(roundingDenominator)^3)
    constants_scaled = [ Integer(c)*const_scale for c in constants  ] 
    if test_to > loaded_constraints:
        test_to = loaded_constraints
    #print num_constraints
    if useParellel:
        for X, Y in list(testOneConstraint([(problem, solutionMatrices,scale,constants_scaled,i) for i in range(test_from,test_to)])):
            i = Y[0]
            c = Y[1]
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    else:
        for i in xrange(test_from,test_to):
            x,c = testOneConstraint(problem, solutionMatrices,scale,constants_scaled,i)
            if min == 0  or c < min:
                min = c
                min_i = i
            min_real = float(float(min)/(roundingDenominator^3))
    print "Minimum (after unscaling) found at",min_i,"/",loaded_constraints,"Value is",float(min_real/scale)
    return min


############################################################################ Testing solution from CSDP

def matrix_to_arrays(M):
    """Converst one matrix from solution to form expected by test.
    Args:
        M: RDF matrix
    Returns:
        2D array that is properly scaled as would come from roudning.
    """
    A = [[(roundingDenominator^3)*M[x,y] for y in range(M.ncols())] for x in range(M.nrows())]
    return A

def soln_matrix_to_arrays(solnMatrix):
    """Converts matrices loaded from solution to matrices that can be used in testing.
    Pretty much provides the required scale and form for matrices from solution
    to be tested the same way rounded matrices are.
    Args:
        solnMatrix: Array of solution matrices
    Returns:
        Array af 2D arrays created from solnMatrix
    """
    return [ matrix_to_arrays(M) for M in solnMatrix ]


def test_solution(file, scale, sdp_scaled=True,test_from=0,test_to=1000000):
    """Test matrices that were created by CSDP the same way rounded matrices are.
    Args:
        file: Filename with dat-s.
        scale: Scale of the objective for dat-s file.
        sdp_scaled: True if dat-s was already scaled before running CSDP.
        test_from: First constraint from program to test.
        test_to: First not tested. Testing is [test_from, test_to)
    Returns:
        Nothing. Prints the result of test.
    """
    print "Reading problem file...",file
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print "Reading solution file..."
    solution = read_solution_file(file+".result", problem)

    print "Solution loaded...."
    solnMatrix = solution['Primal']

    solnArray=soln_matrix_to_arrays(solnMatrix)

    print "Testing of rounded starts..."
    r = testMatrices(problem, solnArray, scale)

    print r,'/',scale*(roundingDenominator^3)," - ", float(r)/float(scale*(roundingDenominator^3))




########################################################################## For easy programs


def only_rounding(file, scale, sdp_scaled=True):
    """Performs rounding and pickling of a solution from CSDP.
    Assume that the solution to dat-s file is called file.result
    Args:
        file: filename for dat-s file
        scale: What was the scale of the objective function to make
            it integral coefficients in dat-s file
        sdp_scaled: True if the dat-s file was already scaled.
    Returns:
        Nothing. Files with pickled rounded arrays are written to disk.
    """
    print "Reading problem outline...",file
    print "With scale",scale
    problem_outline = read_problem_outline(file)


    print "Reading solution file..."
    solution = read_solution_file(file+".result", problem_outline)

    print "Solution loaded...."
    solnMatrix = solution['Primal']

    print "Rounding using pickle starts..."
    roundAndPickleBlocks(file,problem_outline,solnMatrix)



def test_rounding(file, scale, sdp_scaled=True, test_from=0, test_to=10000000):
    """Unpickles and tests rounding
    """
    print "Reading problem outline...",file
    print "With scale",scale
    problem_outline = read_problem_outline(file)

    print "Unpickling rounded matrices"
    roundedMatrices = unpickleRoundedMatrices(file,problem_outline)

    print "Reading problem file...",file
    if (sdp_scaled):
        problem = read_problem_file(file,1,test_from,test_to)
    else:
        problem = read_problem_file(file,scale,test_from,test_to)

    print "Testing of rounded starts..."
    r = testMatrices(problem, roundedMatrices,scale)

    print r,'/',scale*(roundingDenominator^3)," = ", float(r)/float(scale*(roundingDenominator^3))
    slope= roundedMatrices[-1][0][0]/(scale*(roundingDenominator^3))*63000
    print "Slope is", slope," = ", float(slope)
    print "Note that number can be used if both are rounded down."


def round_program(file, scale, sdp_scaled=True):
    """Rounds and tests rounding.
    Args:
        file: Name of dat-s file to test
        scale: How much is the objective function scaled to get integer coefficients
        sdp_scaled: True if it was scaled before CSDP
    """
    only_rounding(file, scale, sdp_scaled)
    test_rounding(file, scale, sdp_scaled)




==> anc/rounding_exact.py <==
#!/bin/usr/sage 
"""
This is program written in sage for rounding exact solutions from flag algebra computations.
Does not do everything, but can do something if you are lucky.
In general, you need to provide
 - SDP program  dat-s and its solution dat-s.result from CSDP
 - eigenvectors corresponding to zero eigenvalues of matrices in the solution.

NOTE: SDP program needs to have ALL entries integers. So before rounding, you need
to multiply the objective function or constraints accordingly. This is because the
rounding is done over integers to avoid rounding errors.

The rounding procedure is trying to guess graphs, where the CSDP program
must be tight. Usually, subgraphs of the extremal example. You may provide them
or hope the program can guess them right.

Few more notes:
 - solutions can be seen as matrices but also as one long vector
   during rounding, we look at the solution as a long vector.
 

# TODO:
# print graph ID togehter with densities from primal and dual
# to identify the tight ones
#   - add also ones from blow-up
#   - try to push away those not tight with objective function
"""

import numpy
import subprocess
import sys



field=Integer
################################################################################### UTILITIES
# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1

    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        #if constraint <= constraint_from or constraint > constraint_to:
        #    continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)

        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


def write_problem_file(filename, problem):
    f = open(filename, 'w')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']

    f.write("%d\n" % num_constraints)
    f.write("%d\n" % num_blocks)
    for size in block_sizes:
        f.write("%d " % size)
    f.write("\n")

    for constant in constants:
        f.write("%.13g " % constant)
    f.write("\n")

    def print_row():
        if value != 0:
            f.write("%d %d %d %d %.13g\n" % (constraint, block_num + 1, row + 1, column + 1, value))

    for constraint in xrange(num_constraints + 1):
        for block_num in xrange(num_blocks):
            block_size = block_sizes[block_num]
            if block_size < 0:
                for column in xrange(-block_size):
                    row = column
                    #print 'Writing',block_num,column,constraint
                    value = blocks[block_num][constraint][0,column]
                    print_row()
            else:
                for row in xrange(block_size):
                    for column in xrange(row, block_size):
                        value = blocks[block_num][constraint][row,column]
                        print_row()

    f.close()



# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in xrange(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in xrange(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    solution['Dual'] = Dual
    return solution



def checkSolution(problem, variables):
   """Evaluates problem (program) with variables. It works as a test if you want to see if your
   solution is any good.
   """
   num_constraints = problem['num_constraints']
   num_blocks = problem['num_blocks']
   block_sizes = problem['block_sizes']
   blocks = problem['blocks']
   constants = problem['constants']
   RoundingLinearSystemVariableNumber = len(variables)
   OriginalProbelmMatrix = matrix(QQ, num_constraints, RoundingLinearSystemVariableNumber)
   for i in range(num_constraints):
      k = 0
      for index in range(num_blocks):
          size = block_sizes[index]
          if size > 0:
             for x in range(size):
                for y in range(x,size):
                   if x == y:
                      OriginalProbelmMatrix[i, k] = blocks[index][i+1][x,y]
                   else:
                      OriginalProbelmMatrix[i, k] = 2 * blocks[index][i+1][x,y]
                   k += 1
          if size < 0 and -size != num_constraints+1:
              for x in range(-size):
                 OriginalProbelmMatrix[i, k] = blocks[index][i+1][0,x]
                 k += 1
   constantsVector = vector(QQ,constants)
   constantsVector = vector(QQ,constantsVector)
   densityVector = constantsVector - OriginalProbelmMatrix * variables
   return densityVector

# Function to write Ping's solution 
def printLinear(linear,denominator):
    sys.stdout.write('denominatorLinear='+str(denominator)+'\n')
    sys.stdout.write('solutionLinear=[')
    for i in range(len(linear)):
        if i != 0:
            sys.stdout.write(', ')
        sys.stdout.write(str(linear[i]*denominator))
    sys.stdout.write(']')
    sys.stdout.write('\n]')

def printMatrix(roundedMatrices,denominator):
    sys.stdout.write('denominatorLinear='+str(denominator)+'\n')
    sys.stdout.write('solutionLinear=[')
    for b in range(len(roundedMatrices)):
        if b != 0:
            sys.stdout.write(',\n')
        for i in range(len(roundedMatrices[b][0])):
            for j in range(i,len(roundedMatrices[b][0])):
                if i != 0 or j != 0: 
				   sys.stdout.write(', ')
                sys.stdout.write(str(roundedMatrices[b][i,j]*denominator))
    sys.stdout.write(']')
    sys.stdout.write('\n]')



def linearToMatrix(blocks,dim,linearSolution):
   M=[]
   cnt = 0
   for b in range(blocks):
       if dim[b] > 0:
           MS = MatrixSpace(QQ,dim[b])
           M.append(MS())
           for i in range(dim[b]):
               for j in range(i,dim[b]):
                   M[b][j,i] = M[b][i,j] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] < 0:
           MS = MatrixSpace(QQ,1,-dim[b])
           M.append(MS())
           for i in range(-dim[b]):
                   M[b][0,i] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] == 0:
           MS = MatrixSpace(QQ,0,0)
           M.append(MS())
 
   return M

def matrixToLinear(blocks,dim,M):
   variables = 0
   for b in range(blocks):
      variables += (dim[b]*(dim[b]+1))/2
   L=vector(QQ,variables)
   cnt = 0
   for b in range(blocks):
       for i in range(dim[b]):
           for j in range(i,dim[b]):
               L[cnt] = M[b][j,i]
               cnt=cnt+1
   return L

############################################################################ end of utilities

class FAProblem:
    """Contains problem and solution"""


    def __init__(self,filename):
        """Initialization"""

        self.data = []
        self.problem=None
        self.solnMatrix=None

        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        self.extraTight=[]
        
        self.filename=filename
        self.problem=read_problem_file(self.filename)
        self.solution=read_solution_file(self.filename+".result",self.problem)
        self.solnMatrix = self.solution['Primal']


    def test_ranks(self):
        """Testing ranks of matrices in the solution"""
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now test rank of A
            print "Block",idA,"of size",A.ncols(),"has rank",A.rank()



    def test_zero_eigenvalues(self):
        """Prints smallest eigenvalue for every block of solution."""
        global problem
        global solutionMatrix
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now we try to find all eigenvalues that are small
            zero_eigenvalues=[]
            smallest_ev = -1
            for ev in A.eigenvectors_right():
                if (smallest_ev == -1 or abs(ev[0]) < smallest_ev):
                    smallest_ev = abs(ev[0])
                if (abs(ev[0]) < 0.0001):
                    zero_eigenvalues.append(abs(ev[0]))
            print "Block",idA,"has smallest eigenvalue",smallest_ev

    # Prints ten smallest eigenvalues in block idA
    # This is usefull 
    def test_block(self,idA):
        block_sizes=self.problem['block_sizes']
        A = self.solnMatrix[idA]
        if not A.is_square():
            print "Not a square matrix"
            return
        X = sorted([ real_part(ev[0]) for ev in A.eigenvectors_right()])
        print X[0:min(len(X),10)]
        return X







    # Try to identify tight graphs
    # This is a sanity check - should not be changing when removing types
    # returns lists that contain 3 elemets:
    # 1... value of slack variable.  Slack = 0 means tight graph
    # 2... value in dual. Dual >= means tight graph (appears in extremal construction)
    # 3... ID in order of the graph
    # can be sorted using
    #  sa=sorted(x, key = lambda y: y[0])
    #  sa=sorted(x, key = lambda y: y[1])
    #
    def guess_tight_graphs(self,threshold = 0.000001):
        block_sizes=self.problem['block_sizes']
        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        tightlist=[]
        # test if zero in primal vector
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                A = self.solnMatrix[idA] 
                # Notice that solnMatrix[idA][0,0] contains the extra variable for
                # objective function. So the first slack is at solnMatrix[idA][0,1]
                for i in range(self.problem['num_constraints']):
                    self.tightlist.append([A[0,i+1],self.solution['Y'][i],i])
                    #tightlist.append([A[0,i+1],solution['Y'][i],density_in_blowup(i),i])
                    if A[0,i+1] < threshold:
                        print 'tight',i,tightlist[i]
                        self.tightgraphs.append(1)
                        self.tightgraphsIDS.append(i)
                    else:
                        self.tightgraphs.append(0)
                        print 'loose',i,tightlist[i]
            print "idA=",idA
            break
        return tightlist
        # test if non-zero in dual vector. It is slightly unprecise
        # as it only works for complementary slackness
        '''
        for i in range(len(solution['Y'])):
            if solution['Y'][i] > 0.0000001:
                tightgraphs.append(1)
                tightgraphsIDS.append(i)
            else:
                tightgraphs.append(0)
        '''



    # Copies problem and does a base change based on zero vectors.
    # Zero vectors are vectors we believe are zero eigenvectors of
    # blocks in the problem matrix. If we find them all, it would
    # be possible that CSDP returns to us a matrix that is positive
    # definite instead of positive semidefinite and it becomes much
    # easier to round.
    #
    def change_base(self,zerovectors):
        global problem
        global solutionMatrix
        newproblem = deepcopy(self.problem);
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            # Or if they are just constants...
            if not A.is_square() or (1 == A.nrows() == A.ncols()):
                #newproblem['blocks'] = newproblem['blocks']+[problem['blocks'][idA]]
                continue

            if len(zerovectors) < nextBlock:
                print "Not enought zero vectors"
                return
            if len(zerovectors[nextBlock]) > 0:
                print "Changing base of block",idA,"using",len(zerovectors[nextBlock]),"eigenvector(s) for zero"
                V = Matrix(zerovectors[nextBlock])
                # Orthogonal complement of our eigenvector
                RestBase = V.right_kernel_matrix()
                #print "Base orthogonal to zerovector: T="
                #print RestBase
                #print RestBase*A*RestBase.transpose()
        
                for idX in range(len(newproblem['blocks'][idA])):
                    newproblem['blocks'][idA][idX] = RestBase*newproblem['blocks'][idA][idX]*RestBase.transpose()
                newproblem['block_sizes'][idA] -= len(zerovectors[nextBlock])
       

                #normZ = vector(zerovector).norm()
                #normalZ = [ float(y/normZ) for y in zerovector ]
                #print "Normalized eigenvector for zero:",normalZ
                #T = Matrix([[ float(y) for y in z/z.norm()] for z in RestBase.rows()]+[normalZ])
                #T = Matrix(RestBase.rows()+[zerovector])
                #print "Matrix T*A*T^T="
                #print T*A*T.transpose()
                #X = Matrix(RestBase.rows()+[zerovector]).transpose()
                #print X
                #print X.inverse()*A*X
            else:
                print "Block",idA,"has no zero eigenvalues."
            nextBlock+=1
            #print "Done with",idA
        return newproblem




    def perform_rounding(self,optimal_value,denominator=1000000000):
        
        success=True
        
        # Try to identify tight graphs
        tightgraphs = []
        tightgraphsIDS = []
        for i in range(len(self.solution['Y'])):
            if self.solution['Y'][i] > 0.0000001 or i in self.extraTight:
                tightgraphs.append(1)
                tightgraphsIDS.append(i)
            else:
                #print 'Not tight:',solution_alt['Y'][i]
                tightgraphs.append(0)


        numtight = len(tightgraphsIDS)
        constraints = numtight

        print "Guessed",numtight,"tight graphs"


        blocks = len(self.problem['blocks']) 

        dim = []  # may be negative 
        variables = 0


        for i in range(blocks):
            blocksize=self.problem['block_sizes'][i]
            # Slack variables
            if (blocksize == -self.problem['num_constraints']-1):
                dim.append(0)
                continue
            if (blocksize > 0):
                dim.append(self.problem['block_sizes'][i])
                variables += dim[i]*(dim[i]+1)/2
            else:
                dim.append(self.problem['block_sizes'][i])
                variables += -dim[i]



        indexes = [] # matrix containing indeces for variables
        cnt = 0
        for b in range(blocks):
            #print dim[b]
            if dim[b] > 0:
                MS = MatrixSpace(QQ,dim[b])
                indexes.append(MS())
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        indexes[b][j,i] = indexes[b][i,j] = cnt
                        cnt = cnt+1
            if dim[b] < 0:
                MS = MatrixSpace(QQ,1,-dim[b])
                indexes.append(MS())
                for i in range(-dim[b]):
                    indexes[b][0,i] = cnt
                    cnt = cnt+1
            if dim[b] == 0:
                indexes.append(-1)


        # Linearize the solution
        print "Making solution linear in",variables,"variables"
        solutionX = vector(QQ,variables)
        print solutionX
        cnt = 0
        for b in range(blocks):
            if dim[b] > 0:
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        solutionX[cnt] = self.solution['Primal'][b][i][j]
                        cnt=cnt+1
            if dim[b] < 0:
                for i in range(-dim[b]):
                        solutionX[cnt] = self.solution['Primal'][b][0][i]
                        cnt=cnt+1

        # ROUND
        print "Testing QQ solution"
        densityVectorX = checkSolution(self.problem, solutionX)
        print 'Min of denisty vector for original solution is', float(min(densityVectorX)),'and we hope for',optimal_value



        print "Constructing matrix of constriants for tight graphs"
        MS = MatrixSpace(QQ,constraints,variables)
        A = MS()  # zero matrix
        Y = vector(QQ,constraints)

        # constraints for tight graphs:
        # Note that the first g=0 is the objective function
        next_constraint = 0
        for g in range(self.problem['num_constraints']):
            if tightgraphs[g] == 1:
                for b in range(blocks):
                    if dim[b] > 0:
                        for i in range(dim[b]):
                            for j in range(dim[b]):
                                if i == j:
                                    A[next_constraint, indexes[b][i,j]] = self.problem['blocks'][b][g+1][i][j]
                                else:
                                    A[next_constraint, indexes[b][i,j]] = 2*self.problem['blocks'][b][g+1][i][j]

                    if dim[b] < 0:
                        for i in range(-dim[b]):
                            A[next_constraint, indexes[b][0,i]] = self.problem['blocks'][b][g+1][0][i]
                Y[next_constraint] = self.problem['constants'][g]-optimal_value  # 1 is the optimal solution
                next_constraint += 1


        # Now matrix A should not be modified any more
        # it will lead to A.rank() being fast once computed once
        A.set_immutable()
        print "Rank of A is", A.rank()



        print "Creating and testing entry-wise rounded solution"
        # Rounding the solution:
        #denominator=1000000000000000000
        #denominator=1000000000
        solutionRounded = vector(QQ,len(solutionX))
        for i in range(len(solutionX)):
            solutionRounded[i] = floor(solutionX[i]*denominator)
            solutionRounded[i] /= denominator


        densityVectorR = checkSolution(self.problem, solutionRounded) 
        print 'Min of denisty just rounded vector is', float(min(densityVectorR)),'and we hope for',optimal_value
        #print 'Max of denisty vector is', float(max(densityVector))
        #print [ float(z) for z in densityVector ]


        # Finding linearly independent columns
        pivots=A.pivots()
        print "Pivots are",pivots

        MS = MatrixSpace(QQ,constraints,len(pivots))
        X = MS()
        use_presolved = []

        for p in range(len(pivots)):
            X[:,p] = A[:,pivots[p]]

        YforX = copy(Y)
        for i in range(variables):
            if not i in pivots:
                for j in range(constraints):
                    YforX[j] -= A[j,i]*solutionRounded[i]

        print "Solving for pivot variables"
        not_presolved=X.solve_right(YforX)


        # Round all that are not presolved
        print "Differences in solved variables compared to rounded values (should be small)"
        for p in range(len(pivots)):
            print "Difference:",float(solutionRounded[pivots[p]]-not_presolved[p])
            solutionRounded[pivots[p]] = not_presolved[p]


        print "Checking the FINAL solution"
        densityVector = checkSolution(self.problem, solutionRounded) 
        print 'Min of denisty vector is', float(min(densityVector)),'and we hope for',optimal_value
        #print 'Max of denisty vector is', float(max(densityVector))

        # These are the variables that violate the constriants
        violators=[]
        for i in range(len(densityVector)):
            if densityVector[i] < optimal_value:
                violators.append(i)

        if len(violators) == 0:
            print "Rounding successfull!!"
        else:
            print "Violated constriants:",violators
            success=False



        print "Testing if the rounded solution is positive definite"
        M=linearToMatrix(blocks,dim,solutionRounded)
        for i in range(len(M)):
            B = M[i]
            if B.is_square() and B.ncols() >= 1:
                if B.is_positive_definite():
                    print "Block",i,"is positive definite, min eigval is",float(min(B.eigenvalues()))
                else:
                    print "Block",i,"IS NOT POSITIVE DEFINITE",float(min(B.eigenvalues()))
                    success=False
            else:
                for j in range(B.ncols()):
                    if B[0,j] < 0:
                        print "Block",i,"IS NOT POSITIVE DEFINITE"
                        success=False

        if success:
            print "Congratulations! Rounding succeeded"
        else:
            print "Rounding failed"


        self.solutionRounded = solutionRounded
        self.solutionRoundedM = M






#newproblem = deepcopy(problem);




unlabeled_flags=[]
# requires one flag per line. Nice in order.
def load_unlabeled_flags(fname):
    global unlabeled_flags
    fname="F_edges2blind__n8_unlabeled.txt"
    unlabeled_flags=[]
    with open(fname) as f:
        content = f.readlines()
        # remove whitespace characters like `\n` at the end of each line
        content = [x.strip() for x in content]
        for s in content:
            if s[0] == '8':
                unlabeled_flags.append(s)
    return unlabeled_flags

#blow_up='5 0 2 1 1 2  1 1 2  1 2  2'


# Computes density of a graph in blow-up. This is somewhat slow
# as it is using external flag program
def density_in_blowup(fID):
    global unlabeled_flags
    global blow_up
    data=subprocess.Popen("./a.out -FinbupH '{}'  '{}' 2>/dev/null".format(unlabeled_flags[fID], blow_up),shell=True,stdout=subprocess.PIPE).communicate()[0].strip()
    return float(data[9:])





# zero vectors should correspond to the zero eigenvectors
# we do a test by multiplying the corresponding vectors and matrices
# and see what is happening.
def test_zerovectors(zerovectors):
    global problem
    global solutionMatrix
    block_sizes=problem['block_sizes']
    nextBlock = 0
    for idA in range(len(solnMatrix)):
        if -block_sizes[idA] == problem['num_constraints']+1:
            continue
        A = solnMatrix[idA]
        # Do not bother with matrices that are not squares
        # they do not need any special attention
        if not A.is_square():
            continue

        if len(zerovectors) <= nextBlock:
            print "Not enought zero vectors, missing for block",nextBlock
            return
        if len(zerovectors[nextBlock]) > 0:
            for v in range(len(zerovectors[nextBlock])):
                Av = A*vector(zerovectors[nextBlock][v])
                print 'Block',idA,"provided zero vector id",v,"gives when mutliplied with block  max value",max([max(Av),-min(Av)])
        #else:
        #    print "Block",idA,"has no zero eigenvalues."
        nextBlock+=1



def rounding_help():
    print "This program helps create rounding"


==> anc/run.sh <==
#!/bin/bash
# This file contains the commands one needs to execute to get the results.

# Compile the flag program
g++ flag_small.cpp -Wall -O3
# If gcc is used, use
# g++ -std=c++11 -fopenmp flag_small.cpp -Wall -O3



# Recomputation of the 0.384 bound
# Generating dat-s program 
./a.out -n 6 -lb -obj F_edges2__obj_BIG_384.txt

# You may solve the dat-s program by calling csdp 
# but it gets called automatically by a.out
# csdp SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s  SDP_n6_LB_F_edges2__obj_BIG_384.txt.dat-s.result

# exact rounding dat-s program
sage -c 'load("round.sage")'


# Recomputatino of the 0.34 bound
# Generating dat-s program 
# It takes some time
./a.out -n 9 -lb -obj F_edges2__obj_BIG_9.txt -v

# called from a.out
# csdp SDP_n9_LB_F_edges2__obj_BIG_9.txt.dat-s  SDP_n9_LB_F_edges2__obj_BIG_9.txt.dat-s.result

# apprximate rounding dat-s program
sage -c 'load("rounding_Integer.sage"); round_program("SDP_n8_LB_F_edges2__obj_BIG_8.txt.dat-s",28)'

# To generate graphs on up to 9 vertices and test counts of C_5, use
# You don't actually need to solve the CSDP programs, just examining
# the objective function is fine. Also a good idea when performing the check
# is to scale the objetive function F_edges2__obj_C5.txt (the first number in the file)
# to make the objective function in dat-s file simpler 
# We performed the check once manually and did not bother to write a specail script for it
# to have it automated like the roundings, which are more important
# ./a.out -n 5 -ub -obj F_edges2__obj_C5.txt
# ./a.out -n 6 -ub -obj F_edges2__obj_C5.txt
# ./a.out -n 7 -ub -obj F_edges2__obj_C5.txt
# ./a.out -n 8 -ub -obj F_edges2__obj_C5.txt
# ./a.out -n 9 -ub -obj F_edges2__obj_C5.txt

# This performs other calculations for the paper
sage -c 'load("calculation.sage")' 


